Complete exceptional surgeries on two-bridge links

We give a list of hyperbolic two-bridge links which includes all such links with complete exceptional surgeries, i.e., Dehn surgeries on both components which yield non-hyperbolic manifolds but whose all the proper sub-fillings give hyperbolic manifolds. Also all the candidate slopes of complete exceptional surgeries for them are enumerated in our lists.

==> anc/README.rtf <==
{\rtf1\ansi\ansicpg1252\cocoartf1671\cocoasubrtf600
\cocoascreenfonts1{\fonttbl\f0\fswiss\fcharset0 Helvetica;\f1\fswiss\fcharset0 Helvetica-Bold;\f2\froman\fcharset0 Times-Roman;
\f3\fswiss\fcharset0 ArialMT;}
{\colortbl;\red255\green255\blue255;\red0\green0\blue233;\red0\green0\blue0;\red16\green74\blue189;
}
{\*\expandedcolortbl;;\cssrgb\c0\c0\c93333;\cssrgb\c0\c0\c0;\csgenericrgb\c6275\c29020\c74118;
}
\paperw11900\paperh16840\margl1440\margr1440\vieww20460\viewh12880\viewkind0
\deftab960
\pard\pardeftab960\ri-3135\qj\partightenfactor0

\f0\fs32 \cf0 This is the README file for the codes: fef_2bridge.py \
(fef stands for 
\f1\b f
\f0\b0 ind_
\f1\b e
\f0\b0 xceptional_
\f1\b f
\f0\b0 illings) .\
\
To get the list of complete exceptional fillings on 2-bridge links, \
one simply runs\
./exe.sh\
on the terminal.\
\pard\pardeftab960\ri522\qj\partightenfactor0
\cf0 \
Remark:\
\pard\pardeftab960\ri-4142\qj\partightenfactor0
\cf0 The code fef_2bridge.py requires SnapPy and HIKMOT \
installed as python modules.\
\pard\pardeftab960\ri522\qj\partightenfactor0
\cf0 Please visit\
\pard\pardeftab720\sl280\partightenfactor0
{\field{\*\fldinst{HYPERLINK "https://snappy.math.uic.edu/installing.html"}}{\fldrslt 
\f2\fs36 \cf2 \expnd0\expndtw0\kerning0
\ul \ulc2 https://snappy.math.uic.edu/installing.html}}
\f2\fs36 \cf2 \expnd0\expndtw0\kerning0
\ul \ulc2 \
\pard\pardeftab720\sl280\partightenfactor0
\cf3 \ulnone and
\f0 \cf0 \kerning1\expnd0\expndtw0 \
\pard\pardeftab960\ri522\qj\partightenfactor0
{\field{\*\fldinst{HYPERLINK "http://www.oishi.info.waseda.ac.jp/~takayasu/hikmot/"}}{\fldrslt \cf0 http://www.oishi.info.waseda.ac.jp/~takayasu/hikmot/}}
\fs32 \
and install SnapPy and HIKMOT first.\
\
On a standard PC, it will probably take one hour or so.\
Then one gets the file \'93list_of_exceptional_fillings\'94.\
By copying and pasting the content on a tex file, one can get the table as in the paper:\
\pard\pardeftab960\ri-2376\qj\partightenfactor0

\f1\b \cf0 \'93Complete exceptional surgeries on two bridge links\'94 \
by Ichihara-Jong-Masai
\f0\b0 \
\pard\pardeftab960\ri522\qj\partightenfactor0
\cf0 \
Remark:\
\pard\pardeftab960\ri-189\qj\partightenfactor0
\cf0 It seems that the computation sometimes encounters \'93bad\'94 manifolds which crushes SnapPy. If you encounter such bad manifolds try using randomize function which is commented out in Line 55 of fef_2bridge.py.\
\pard\pardeftab960\ri-479\qj\partightenfactor0
\cf0 Also, depending on the machine, one sometimes gets bigger list of exceptional fillings. This happens when HIKMOT fails to verify the hyperbolicity for some manifolds. In this case, one also needs to try using randomize function, or looking at each case separately using makepositive_drill.py.\
\pard\pardeftab960\ri522\qj\partightenfactor0
\cf0 \
Remark: \
The codes fef_2bridge.py is based on the code find_exceptional_fillings by Bruno Martelli ({\field{\*\fldinst{HYPERLINK "http://www.dm.unipi.it/cluster-pages/martelli/Dehn.html"}}{\fldrslt 
\f3\fs26 \cf4 \ul \ulc4 http://www.dm.unipi.it/cluster-pages/martelli/Dehn.html}}).\
See also the following relative of our codes.\
\pard\pardeftab720\sl280\partightenfactor0
{\field{\*\fldinst{HYPERLINK "http://www.math.chs.nihon-u.ac.jp/~ichihara/ExcAlt/"}}{\fldrslt 
\f2\fs24 \cf2 \expnd0\expndtw0\kerning0
\ul http://www.math.chs.nihon-u.ac.jp/~ichihara/ExcAlt/}}\
\pard\pardeftab960\ri522\qj\partightenfactor0
\cf0 \
Below, we give a brief description of our codes.\
//////////////////////////////////////////////////////////////////////////////\
Code\
\
You can run codes on the terminal with the command\
e.g.\
python fef_2bridge.py a1\
\
(a1 is the name of the link, see the folder \'91links\'92).\
This will generate three files\
data_a1\
simplified_data_a1\
converted_data_a1\
\
\pard\tx10493\pardeftab960\ri-812\qj\partightenfactor0
\cf0 \'93data_a1\'94 contains all the exceptional fillings obtained by fef_2bridge.\
\pard\pardeftab960\ri-1771\qj\partightenfactor0
\cf0 The data contains many redundant fillings \
(e.g non-complete fillings and many fillings are contained in others).\
\pard\tx11025\pardeftab960\ri-1849\qj\partightenfactor0
\cf0 We eliminate such redundant fillings and get the file \'93simplified_data_a1\'94.\
\pard\pardeftab960\ri522\qj\partightenfactor0
\cf0 Then in the file \'93converted_data_a1\'94, we find the data converted to the style of our paper.\
\pard\pardeftab960\ri-5418\qj\partightenfactor0
\cf0 //////////////////////////////////////////////////////////////////////////////\
\pard\pardeftab960\ri522\qj\partightenfactor0
\cf0 links\
\
This folder contains all the links to investigate.\
\pard\pardeftab960\ri-815\qj\partightenfactor0
\cf0 One can see the links by opening them in Plink of the SnapPy.\
\pard\pardeftab960\ri522\qj\partightenfactor0
\cf0 See the paper for more detail.\
\
//////////////////////////////////////////////////////////////////////////////\
\
\
\
\'a9 Kazuhiro Ichihara, In Dae Jong, Hidetoshi Masai\
}

==> anc/constants_im.py <==
# This file contains global constants used by all files

# Set verbose to 0, 1, 2 to set the quantity of informations in the output.

verbose = 0


# Set print_data_for_hikmot = True (and verbose = 0 in constants.py) if 
# you want as output the list of intervals containing a well estimated 
# approximate solution needs to check to verify rigorously the algorithm

print_data_for_hikmot = True

# Number of times the program hikmot ensured the hyperbolicity.
number_of_hikmot = 0


# Number of times the program tries to randomize a triangulation to look for
# a geometric solution. Set to zero if you want a rigorous non-random proof.

number_of_randomizes = 1000

# If try_fillings == True the routine 'try_to_hyperbolize' tries to fill permanently some cusps.
# Filling permanently often give better solutions. Typically set to True.

try_permanent_fillings = True

# The function positive_solution() returns True only if every tetrahedron shape
# has the imaginary part bigger than the constant 'min_imaginary'.
# Typically, setting this constant as 0.01 or 0.02 forces the algorithm
# to look for solutions that are 'positive enough' to be accepted by the hikmot algorithm
# (solutions with small imaginary parts are sometimes rejected by hikmot's algorithm 

min_imaginary = 0.01

# We have re-written the Snappea functions that calculate the cusp shape and area (of a maximal section)
# in order to control numerical errors. With the following flags we can ask the program to use
# either Snappy's functions or ours. At least one flag need to be 'True'. 
# 1. If both flags are 'True', the program uses our functions but evaluate both, and prints 
#		the discrepancy between their results. This can be used as a sanity check for our functions. 
# 2. The proof is rigorous if 'use_our_functions' is True, regardless of 'use_SnapPea_functions'.

use_our_functions = True
use_SnapPea_functions = False

# Quotient the resulting candidate exceptional fillings by the action of the isometry group of N
# For IM, this is never called. 

quotient_by_isometries = False

# This is the main routine, which finds all exceptional slopes of N.
# 'filling' is the first filling which is explored: it is used as an internal counter,
#	since the function calls itself very often. To start, set it as [(0, 0), ... (0, 0)]
# The routine resticts the search to fillings that have extactly 'num_complete_required' complete cusps.
# The resulting exceptional fillings are appended to the list 'exceptional_fillings'.
#	Those having low degeneracy (<=1) are also appended to the list 'maybe hyperbolic'.
# The search avoids fillings that contain some elements in the lists 'avoid', 'exclude', 'already_seen'
# 	(the list 'already_seen' is for internal use, to speed up the algorithm).


==> anc/convert_data.py <==
# convert the data to the form L[x,y,z]
# works with the command "python convert.py x", where x \in {1,2,3-1,3-2,4-1,4-2,5-1,5-2,6}.
# input: simplified_data'x'
# printout converted data.
import sys
import sympy

sympy.init_printing()

def get_slope(line, slopes):
    slope =[]
    for i in range(len(line)):
        if line[i] == '(':
            slope_data = ''
            for j in range(i,len(line)):
                if line[j] == ')':
                    slope_data+=line[j]
                    break
                slope_data+=line[j]
            slope.append(slope_data)
    slopes.append(slope)
    return slopes

def convert_to_list(slope):
    m_l = ['','']
    coord = 0
    for i in range(len(slope)):
        if slope[i] == '(' or slope[i] == ')':
            continue
        if slope[i]== ',':
            coord = 1
            continue
        m_l[coord] += slope[i]
    return (int(m_l[0]),int(m_l[1]))

def convert_to_list_str(slope):
    m_l = ['','']
    coord = 0
    for i in range(len(slope)):
        if slope[i] == '(' or slope[i] == ')':
            continue
        if slope[i]== ',':
            coord = 1
            continue
        m_l[coord] += slope[i]
    return (str(m_l[0]),str(m_l[1]))

def convert_to_twobridge(s_data,nth):
    if nth == 'a1':
        if s_data[0] == (0,0):
            a = -sympy.Symbol('m')
        else:
            a = s_data[0][1]*s_data[0][0]
        if s_data[1] == (0,0):
            b = -sympy.Symbol('n')
        else:
            b = s_data[1][1]*s_data[1][0]
        if s_data[2] == (0,0):
            #x = sympy.Symbol('X')                                                                                                                                                                      
            return
        else:
            x = s_data[2][0]
        if s_data[3] == (0,0):
            #y = sympy.Symbol('Y')                                                                                                                                                                      
            return
        else:
            y = s_data[3][0]
        
        return sympy.latex('L_{[' +  sympy.latex(-2*a+1) + ',' + sympy.latex(-2*b-1) + ']}(' + sympy.latex(x-(a+b)*s_data[2][1]) + ',' + sympy.latex(s_data[2][1]) + ')(' + sympy.latex(y-(a+b)*s_data[3][1]) + ',' +  sympy.latex(s_data[3][1]) + ')')

    if nth == 'b1':
        if s_data[0] == (-1,1) and s_data[1][0] == -1: return
        if s_data[0] == (0,0):
            a = -sympy.Symbol('m')
        else:
            a = s_data[0][1]*s_data[0][0]
        if s_data[1] == (0,0):
            b = -sympy.Symbol('n')
        else:
            b = s_data[1][1]*s_data[1][0]
        if s_data[2] == (0,0):
            c = -sympy.Symbol('l')
        else:
            c = s_data[2][1]*s_data[2][0]
        if s_data[3] == (0,0):
            #x = sympy.Symbol('X')
            return
        else:
            x = s_data[3][0]
        if s_data[4] == (0,0):
            #y = sympy.Symbol('Y')
            return
        else:
            y = s_data[4][0]

        return sympy.latex('L_{[' + sympy.latex(-2*a) + ',' +  sympy.latex(-2*b) +  ',' +  sympy.latex(-2*c) +  ']}(' + sympy.latex(x-a-c) + ',' + sympy.latex(s_data[3][1]) + ')(' + sympy.latex(y-a-c) + ',' +  sympy.latex(s_data[4][1]) +  ')')

    if nth == 'b2':
        if s_data[0] == (-1,1) and s_data[1][0] == -1: return
        if s_data[0] == (0,0):
            a = -sympy.Symbol('m')
        else:
            a = s_data[0][1]*s_data[0][0]
        if s_data[1] == (0,0):
            b = -sympy.Symbol('n')
        else:
            b = s_data[1][1]*s_data[1][0]
        if s_data[2] == (0,0):
            c = sympy.Symbol('l')
        else:
            c = s_data[2][1]*s_data[2][0]
        if s_data[3] == (0,0):
            #x = sympy.Symbol('X')
            return
        else:
            x = s_data[3][0]
        if s_data[4] == (0,0):
            #y = sympy.Symbol('Y')
            return
        else:
            y = s_data[4][0]
        return sympy.latex('L_{[' +  sympy.latex(-2*a) + ',' +  sympy.latex(-2*b-1) +  ',' +  sympy.latex(-2*c) +  ']}(' + sympy.latex(x-a-c) + ',' + sympy.latex(s_data[3][1]) + ')(' + sympy.latex(y-a-c) + ',' + sympy.latex(s_data[4][1]) + ')')


    if nth == 'b3':
        if s_data[0] == (-1,1) and s_data[1][0] == -1: return
        if s_data[0] == (0,0):
            a = -sympy.Symbol('m')
        else:
            a = s_data[0][1]*s_data[0][0]
        if s_data[1] == (0,0):
            b = -sympy.Symbol('n')
        else:
            b = s_data[1][1]*s_data[1][0]
        if s_data[2] == (0,0):
            c = -sympy.Symbol('l')
        else:
            c = s_data[2][1]*s_data[2][0]
        if s_data[3] == (0,0):
            #x = sympy.Symbol('X')
            return
        else:
            x = s_data[3][0]
        if s_data[4] == (0,0):
            #y = sympy.Symbol('Y')
            return
        else:
            y = s_data[4][0]
        
        return sympy.latex('L_{[' +  sympy.latex(-2*a)  + ',' +  sympy.latex(-2*b+1) +  ',' +  sympy.latex(-2*c) +  ']}(' + sympy.latex(x-a-c) + ',' + sympy.latex(s_data[3][1]) + ')(' + sympy.latex(y-a-c) + ',' +  sympy.latex(s_data[4][1]) + ')')

    if nth == 'b4':
        if s_data[0] == (0,0):
            a = -sympy.Symbol('m')
        else:
            a = s_data[0][1]*s_data[0][0]
        if s_data[1] == (0,0):
            b = -sympy.Symbol('n')
        else:
            b = s_data[1][1]*s_data[1][0]
        if s_data[2] == (0,0):
            c = -sympy.Symbol('l')
        else:
            c = s_data[2][1]*s_data[2][0]
        if s_data[3] == (0,0):
            #x = sympy.Symbol('X')
            return
        else:
            x = s_data[3][0]
        if s_data[4] == (0,0):
            #y = sympy.Symbol('Y')
            return
        else:
            y = s_data[4][0] 
        return sympy.latex('L_{[' + sympy.latex(-2*a+1) + ',' + sympy.latex(-2*b) +  ',' + sympy.latex(-2*c-1) + ']}(' + sympy.latex(x-a-b-c) + ',' + sympy.latex(s_data[3][1]) + ')(' + sympy.latex(y-a-b-c) + ',' +  sympy.latex(s_data[4][1]) +  ')')


    if nth == 'c1-1':
        if s_data[0] == (0,0):
            a = -sympy.Symbol('m')
        else:
            a = s_data[0][1]*s_data[0][0]
        if s_data[1] == (0,0):
            b = -sympy.Symbol('n')
        else:
            b = s_data[1][1]*s_data[1][0]
        if s_data[2] == (0,0):
            c = -sympy.Symbol('l')
        else:
            c = s_data[2][1]*s_data[2][0]
        if s_data[3] == (0,0):
            #x = sympy.Symbol('X')
            return
        else:
            x = s_data[3][0]
        if s_data[4] == (0,0):
            #y = sympy.Symbol('Y')
            return
        else:
            y = s_data[4][0]
        return sympy.latex('L_{[' +  sympy.latex(-2*a+1) + ',' +  sympy.latex(-2*b) +  ',' + sympy.latex(-2) + ',' + sympy.latex(-2*c+1) + ']}(' + sympy.latex(x-a-b-c) + ',' + sympy.latex(s_data[3][1]) + ')(' + sympy.latex(y-a-b-c) + ',' + sympy.latex(s_data[4][1]) + ')')


    if nth == 'c1-2':
        if s_data[0] == (0,0):
            a = -sympy.Symbol('m')
        else:
            a = s_data[0][1]*s_data[0][0]
        if s_data[1] == (0,0):
            b = -sympy.Symbol('n')
        else:
            b = s_data[1][1]*s_data[1][0]
        if s_data[2] == (0,0):
            c = -sympy.Symbol('l')
        else:
            c = s_data[2][1]*s_data[2][0]
        if s_data[3] == (0,0):
            #x = sympy.Symbol('X')
            return
        else:
            x = s_data[3][0]
        if s_data[4] == (0,0):
            #y = sympy.Symbol('Y')
            return
        else:
            y = s_data[4][0]
        return sympy.latex( 'L_{[' +  sympy.latex(-2*a+1) + ',' +  sympy.latex(-2*b) +  ',' + sympy.latex(2) + ',' + sympy.latex(-2*c-1) +  ']}(' + sympy.latex(x-a-b-c) + ',' + sympy.latex(s_data[3][1]) + ')(' + sympy.latex(y-a-b-c) + ',' + sympy.latex(s_data[4][1]) +  ')')
        

    if nth == 'c2-1':
        if s_data[0] == (0,0):
            a = -sympy.Symbol('m')
        else:
            a = s_data[0][1]*s_data[0][0]
        if s_data[1] == (0,0):
            b = -sympy.Symbol('n')
        else:
            b = s_data[1][1]*s_data[1][0]
        if s_data[2] == (0,0):
            c = -sympy.Symbol('l')
        else:
            c = s_data[2][1]*s_data[2][0]
        if s_data[3] == (0,0):
            #x = sympy.Symbol('X')
            return
        else:
            x = s_data[3][0]
        if s_data[4] == (0,0):
            #y = sympy.Symbol('Y')
            return
        else:
            y = s_data[4][0]
        return sympy.latex('L_{[' +  sympy.latex(-2*a+1) + ',' + sympy.latex(-2*b-1) +  ',' + sympy.latex(-2) +  ',' + sympy.latex(-2*c) +  ']}(' + sympy.latex(x-a-b-c) + ',' + sympy.latex(s_data[3][1]) + ')(' + sympy.latex(y-a-b-c) + ',' +  sympy.latex(s_data[4][1]) + ')')


    if nth == 'c2-2':
        if s_data[0] == (0,0):
            a = -sympy.Symbol('m')
        else:
            a = s_data[0][1]*s_data[0][0]
        if s_data[1] == (0,0):
            b = -sympy.Symbol('n')
        else:
            b = s_data[1][1]*s_data[1][0]
        if s_data[2] == (0,0):
            c = -sympy.Symbol('l')
        else:
            c = s_data[2][1]*s_data[2][0]
        if s_data[3] == (0,0):
            #x = sympy.Symbol('X')
            return
        else:
            x = s_data[3][0]
        if s_data[4] == (0,0):
            #y = sympy.Symbol('Y')
            return
        else:
            y = s_data[4][0]
        return sympy.latex('L_{[' +  sympy.latex(-2*a+1) + ',' + sympy.latex(-2*b+1) + ',' +  sympy.latex(2) + ',' +  sympy.latex(-2*c) + ']}(' + sympy.latex(x-a-b-c) + ',' + sympy.latex(s_data[3][1]) + ')(' + sympy.latex(y-a-b-c) + ',' +  sympy.latex(s_data[4][1]) + ')')
        

def get_link(slope):
    link = ''
    for x in slope:
        if x == '}':
            link+= x
            return  link
        else: link+= x

        
def get_slope_set(slope):
    slope_set = '('
    spot_1 = slope.find('(')
    spot_2 = slope.find(')')
    first_slope = ''
    second_slope = ''
    for i in range(spot_1+1, len(slope)):
        if slope[i]==',':
            denominator1 = slope[i+1]
            break
        first_slope += slope[i]
    for i in range(spot_2+2, len(slope)):
        if slope[i]==',':
            denominator2 = slope[i+1]
            break
        second_slope += slope[i]
    if denominator1 != '1':
        #slope_set+=('\displaystyle\\frac{' + first_slope + '}{' + denominator1 + '}')
        slope_set+=('\\frac{' + first_slope + '}{' + denominator1 + '}')
    else:
        slope_set+=first_slope
    slope_set+=','
    if denominator2 != '1':
        #slope_set+=('\displaystyle\\frac{' + second_slope + '}{' + denominator2 + '}')
        slope_set+=('\\frac{' + second_slope + '}{' + denominator2 + '}')
    else:
        slope_set+=second_slope    
    slope_set += ')'
    return slope_set


def convert_data(link_name):
    data = open('simplified_data_'+ link_name, 'r')
    converted_data_output = open('converted_data_'+ link_name, 'w')
    slopes = []
    for line in data:
        slopes = get_slope(line,slopes)
    if len(slopes) ==0: return
    slope = slopes[0]
    slope_data = []
    for  i in range(len(slope)):
        slope_data.append(convert_to_list(slope[i]))
        
    converted_data = []
    for slope in slopes:
        slope_data = []
        for i in range(len(slope)):
            slope_data.append(convert_to_list(slope[i]))
        X = convert_to_twobridge(slope_data, link_name)

        if X == None:
            continue
        converted_data.append(X)

    links = []
    links_done = []
    if len(converted_data) == 0:
        #converted_data_output.write('\n')
        return

    converted_data_output.write( "\\begin{table}[htb]"+'\n')
    converted_data_output.write( "\\begin{tabular}{|l|l|}"+'\n')
    converted_data_output.write( "\\hline"+'\n')
    converted_data_output.write( "Link & slopes\\\\"+'\n')
    converted_data_output.write( "\\hline"+'\n')

    for c_data in converted_data:
        count = 0
        link = get_link(c_data)
        c_slopes_done = []
        if link not in links_done:
            converted_data_output.write( '$' + sympy.latex(link) + '$ &'+'\n')
            for c_data2 in converted_data:
                link2 = get_link(c_data2)
                if link == link2:
                    c_data2_slope = convert_to_list_str(get_slope_set(c_data2))
                    if c_data2_slope[0] == c_data2_slope[1]:
                        converted_data_output.write( '$' + sympy.latex(get_slope_set(c_data2)) + '$'+'\n')
                        count += 1
                        c_slopes_done.append(c_data2_slope)
                    elif not (c_data2_slope[1], c_data2_slope[0]) in c_slopes_done:
                        converted_data_output.write( '$' + sympy.latex(get_slope_set(c_data2)) + '$'+'\n')
                        count += 1
                        c_slopes_done.append(c_data2_slope)
                    if count % 11 ==0:
                        converted_data_output.write( '\\\\ &'+'\n')
            converted_data_output.write( '\\\\\\hline'+'\n')
            links_done.append(link)

    converted_data_output.write(   "\\end{tabular}"+'\n')
    converted_data_output.write( "\caption{Exceptional fillings on Link (" + link_name[0] + '-' + link_name[1] +')}\n')
    converted_data_output.write( "\\end{table}"+'\n')

#convert_data(sys.argv[1])



    


==> anc/cusp_im.py <==
# This file contains some functions that deal with the manifold's cusps.
# It contains in particular the functions that compute the cusp shape x + iy
# and the maximal cusp area A (both functions take errors into account)

print_data = False

from string import split
from imath import iabs, isqrt#, ilog#, iexp
import hikmot.interval as itl
import hikmot.complex as ic
import os
import snappy
import hikmot
from sys import float_info
from time import sleep
#from hikmot import verify_hyperbolicity

# constants.py contains the global constants used in all files
import constants_im as constants

# the function print_for_hikmot must be used here when canonization is required

import manifold_im as manifold
#from manifold import min_imaginary_shapes


# Calculates the maximum area of a horoball section on a cusp neighborhood (all sections are tied).
# The function uses the SnapPea Cusp Neighborhood functions and canonization. 
# If canonization fails, it returns -1.

def maximal_area(N, print_data_for_hikmot):
	M = N.filled_triangulation()
	try:


		CN = M.cusp_neighborhood()
		num_cusps = CN.num_cusps()

		# Ties all cusps

		for i in range(1,num_cusps):
			CN.set_tie(i,1)

		# Maximises the horocusp section. The level 'max_reach' gives the maximum reachable
		# by a single cusp and is thus in general bigger than what we need here, so it's fine.
		for i in range(1, M.num_cusps()):
			CN.set_displacement(CN.max_reach(),i)
		CN.set_displacement(CN.max_reach(),0)
		volume = CN.volume(0)
		area = 2*volume
		return area

	# If SnapPea is not able to canonize, return -1
	
	except RuntimeError:
		#hm:
		if constants.verbose>=2:
			print 'failed canonizing'
		return -1

# Returns the shape (x,y) of the cusp number 'cusp' (starting from zero, as usual),
# as computed by SnapPea

def cusp_shape(N, cusp):
	c = N.cusp_info(cusp)['shape']
	x = c.real
	y = c.imag
	return (x,y)

# Returns the triangulation of the manifold. The format is
# triangulation[num_tetrahedron][num_face] = [2, [0, 3, 2, 1], 1] 
# following SnapPea convention:
# "2" is the neighbor tetrahedron
# "[0, 3, 2, 1]" tells you how to glue the two tetrahedra
# "1" is the cusp number of the vertex
# This information is found (inefficiently)
# by saving the manifold on a file and then reading it.

def get_triangulation(N):
	num_cusps = N.num_cusps()
	num_tetrahedra = N.num_tetrahedra()

	# Import data on triangulation and store it in lines:
	while True:
                try:
			N.save(N.name() + '.tri')
			f = open(N.name() + '.tri', 'r') 
			lines = f.readlines()
			l = 9 + num_cusps	
			f.close()
			os.remove(N.name()+'.tri')
                        break
                except IOError:
                        print "IOError occured, in get_triangulation"	
			sleep(10)
	triangulation = []
	
	# From lines to the triangulation list:
	
	for i in range(num_tetrahedra):
		line_a = lines[l]
		words_a = split(line_a)
		line_b = lines[l+1]
		words_b = split(line_b)
		line_c = lines[l+2]
		words_c = split(line_c)
		new_element = []
		for j in range(4):
			new_element.append([0, [0, 0, 0, 0], 0])
			new_element[j][0] = int(words_a[j])			
			for k in range(4):
				new_element[j][1][k] = int(words_b[j][k])
			new_element[j][2] = int(words_c[j])
		triangulation.append(new_element[:])
		l = l + 9
	
	return triangulation		

# Returns a list cusp[tet][vertex] = 
# 	number of the cusp containing the vertex 'vertex' of the tetrahedron 'tet'
# This function is actually not used by our program!

def get_cusp(triangulation):
	num_tetrahedra = len(triangulation)
	cusp = []

	# Initialize cusps = [[0, 1, 2, 3], [4, 5, 6, 7], ... ]

	for i in range(num_tetrahedra):
		start = range(4*i, 4*(i+1))
		cusp.append(start[:])

	# Whenever two incident tetrahedra identify pairs of vertices of 
	# distinct labels a and b, with (say) a < b,
	# change all labels b into a.
	# Then repeat as much as you can

	keep_going_on = True
	while keep_going_on == True:
		keep_going_on = False
		for tet in range(num_tetrahedra):
			for vertex in range(4):
				a = cusp[tet][vertex]
				for exit in range(4):
					if exit != vertex:
						companion_tet = triangulation[tet][exit][0]
						companion_vertex = triangulation[tet][exit][1][vertex]
						b = cusp[companion_tet][companion_vertex]						
						if a < b:
							
							# Substitutes all labels b with a
							# and decrease by one all labels > b
							
							for t in range(num_tetrahedra):
								for v in range(4):
									if cusp[t][v] == b:
										cusp[t][v] = a
									if cusp[t][v] > b:
										cusp[t][v] = cusp[t][v] - 1
							
							keep_going_on = True					
	return cusp

# Returns a euclidean triangulation of the cusps.
# edge_length[tet][vertex][edge] is the complex length of the edge 'edge'.
# in the triangle section at vertex 'vertex' of the tetrahedron 'tet'
# edge_length_error[tet][vertex][edge] is the corresponding error.
# It starts by assigning value "1" to one arbitrary edge on each cusp.
# Takes errors into account: 'z_error' is the error of tetrahedra shapes

def get_euclidean_triangulation(N, triangulation, tetrahedra_shapes):

	# Initialize various informations on the triangulation
	
	num_tetrahedra = len(triangulation)
	num_tetrahedra = len(triangulation)
	num_cusps = N.num_cusps()
	
	# Initialize edge_length and edge_length_error
	edge_length = []
	for tet in range(num_tetrahedra):
		new_element = []
		for vertex in range(4):
			new_element.append([0, 0, 0, 0])
		edge_length.append(new_element[:])
	# On each cusp, set one arbitrary edge_length to 1
		
	cusp_done = []
	for i in range(num_cusps):
		cusp_done.append(False)
	for tet in range(num_tetrahedra):
		for vertex in range(4):
			which_cusp = triangulation[tet][vertex][2]
			if cusp_done[which_cusp] == False:
				edge = (vertex + 1) % 4
				edge_length[tet][vertex][edge] = ic.complex(1,0)
				cusp_done[which_cusp] = True

	# Sets all complex lengths using the tetrahedra shape
	# TBD: Make a more efficient routine (if possible)
	
	keep_going_on = True
	while keep_going_on == True:
		keep_going_on = False
		for tet in range(num_tetrahedra):
			shape = tetrahedra_shapes[tet]
			for vertex in range(4):
				which_cusp = triangulation[tet][vertex][2]
				for edge in range(4):
					if edge != vertex and edge_length[tet][vertex][edge] != 0:

						# Set the left edge in the triangle

						left_vertex, right_vertex = get_oriented_vertices(edge, vertex)
						left_edge = right_vertex
						if edge_length[tet][vertex][left_edge] == 0:
							complex_angle = get_edge_shape ((vertex, left_vertex), shape)
							edge_length[tet][vertex][left_edge] = - edge_length[tet][vertex][edge] * complex_angle
							keep_going_on = True

						# Set the corresponding edge on the adjacent tetrahedron

						adjacent_tet = triangulation[tet][edge][0]
						adjacent_vertex = triangulation[tet][edge][1][vertex]
						adjacent_edge = triangulation[tet][edge][1][edge]
						if edge_length[adjacent_tet][adjacent_vertex][adjacent_edge] == 0:
							edge_length[adjacent_tet][adjacent_vertex][adjacent_edge] = \
								- edge_length[tet][vertex][edge]
							
							keep_going_on = True
	return edge_length

# Check that the triangulation exists
# That is, it checks that each euclidean triangle is small enough to be embedded in its tetrahedron
# hm: modified the function so that if euclidean triangle is NOT embedded in its tetrahedron,
#     this function returns rescaling factor. (after rescaling by that factor the triangle is going to be embedded.)
def check_cusp_section_exists(N, triangulation, edge_length, tetrahedra_shapes):
	num_tetrahedra = len(triangulation)
	#hm: 
	check = True
	rescaling_factor = itl.interval(1.0)
	for tet in range(num_tetrahedra):
		
		# Put the tetrahedron in half-space with vertices at 0, 1, z, infinity.
		# The 'height' here is the minimum level h such that the plane x_3 = h 
		# intersects the tetrahedron in a triangle. (x_1, x_2, x_3 are variables for three-space.)
		#
		# Let C be the circle containing 0, 1, z. Our tetrahedron is the intersection
		# of four half-spaces, three vertical ones and a fourth one with boundary at C.
		# If the center of C is contained in the triangle T with vertices 0, 1, z, then height = radius of C
		# If not, then height = (length of the longest edge in T) / 2 = (max (1, |z|, |z-1|) / 2)
		
		z = tetrahedra_shapes[tet]
		height = 0
				
		# If the center of C is not contained in T:
		if z.real.sup < 0 or z.real.inf > 1 or iabs(z-0.5).sup < 0.5:
			height = itl.interval(max(1, iabs(z-1).sup, iabs(z).sup)/2)
		# If the center of C is contained in T, i.e. if internal angles are < 90 degrees:
		else:
                        #z.real.inf >= 0 and z.real.sup <= 1 and iabs(z - 0.5).sup >= 0.5:
			a = z.real
			b = z.imag
			#hm:compute height step by step and take round error into account
			#height = 0.5 * sqrt(b**2 + (a**2 + b**2 - a)**2) / b
			height = isqrt(b*b + (a*a + b*b -a)*(a*a + b*b -a)) /2 /b	
		# For geometric reasons, the error is always smaller or equal than z_error

		for vertex in range(4):
			companion_vertex = [1, 0, 3, 2]
			other_vertex = companion_vertex[vertex]

			length = iabs(edge_length[tet][vertex][other_vertex])
			# Here triangle_height = abs(z - 1) / length. We take the worst error case.
			triangle_height = iabs(z - 1)/ length
			if triangle_height.sup <= height.inf and triangle_height/height.sup < rescaling_factor.sup :
				check = False
				rescaling_factor = triangle_height/height
	return check, rescaling_factor

# Returns a list of areas of all cusp sections
# Takes errors into account: it returns two lists area, area_error

def cusps_area(triangulation, num_cusps, edge_length):
	num_tetrahedra = len(triangulation)
	area = []
	for i in range(num_cusps):
		area.append(0)
	for tet in range(num_tetrahedra):
		for vertex in range(4):
			cusp = triangulation[tet][vertex][2]

			# Use Heron's formula to compute the area of the euclidean triangle

			p = itl.interval(0)

			for edge in range(4):
				if edge != vertex:
					p = p + iabs(edge_length[tet][vertex][edge])
			area_triangle = p/2
			for edge in range(4):
				if edge != vertex:
                                        factor = p/2 - iabs(edge_length[tet][vertex][edge])
					area_triangle = area_triangle * factor					
			area_triangle = isqrt(area_triangle)

			area[cusp] = area[cusp] + area_triangle

	return area[:]

# Returns the minimum distance (along the edges of the triangulation) of 
# cusp sections. If the triangulation is canonical, this is the minimum distance
# between distinct horoball lifts of the sections.
# Takes errors into account: it returns a number which is certainly smaller than the true minimum distance.
# The function needs canonization. If canonization fails, it returns -1.

def get_min_distance(triangulation, edge_length):
	num_tetrahedra = len(triangulation)
	min_distance = itl.interval(-1)
	#hm: added min_distance_knot to compute maximal length for 0th cusp.
	# min_distance_knot[0] is the minimal distance between the knot component and crossing circles
	# min_distance_knot[1] is the minimal distance between the knot component and itself
	min_distance_knot = [itl.interval(-1),itl.interval(-1)] 

	# See SnapPea for the (simple) formula we use here: distance = -0.5 * log (e1 * e2 * e1' * e2')
	# Where e1 .. e2' are the lengths of the four (triangle) edges that are incident to the (tetrahedron) edge
	
	for tet in range(num_tetrahedra):
		for vertex_a in range(4):
			for vertex_b in range(vertex_a, 4):
				distance = itl.interval(1)
				for v in [vertex_a, vertex_b]:
					for j in range(4):
						if j != vertex_a and j != vertex_b:
							factor = iabs(edge_length[tet][v][j])
							distance = distance * factor
				#distance = - ilog(distance) / 2
				distance = 1/isqrt(distance)
				if (min_distance.inf <  0 or distance.inf < min_distance.inf):
					min_distance = distance
				#hm: get minimal distance from the knot component (0th cusp).
				if (min_distance_knot[0].inf < 0 or distance.inf < min_distance_knot[0].inf) and (triangulation[tet][vertex_a][2] == 0 or triangulation[tet][vertex_b][2] == 0):
					if not(triangulation[tet][vertex_a][2] == 0 and triangulation[tet][vertex_b][2] == 0):
						min_distance_knot[0] = distance
				if (min_distance_knot[1].inf < 0 or distance.inf < min_distance_knot[1].inf) and (triangulation[tet][vertex_a][2] == 0 and triangulation[tet][vertex_b][2] == 0):
					min_distance_knot[1] = distance
	return min_distance, min_distance_knot

# Returns the area of any cusp in the maximal cusp section where all are cusps are tied. 
# Takes errors into account: 'z_error' is the error of tetrahedra shapes
# The returned area is certainly smaller than the true area.

def get_maximal_cusp_section(M, print_data_for_hikmot):
	N = M.filled_triangulation()
	N.simplify()
	#N.randomize() #use only when we had accidental error
	#hm: add for loop in order to avoid accidental failiur on canonizing.
	for rand in range(constants.number_of_randomizes):
		try:
			N.canonize()
			for a in range(constants.number_of_randomizes):
				if manifold.min_imaginary_shapes(N) < constants.min_imaginary:#degeneracy_level[N.solution_type()]>0:
					N.randomize()
					N.canonize()
				else:
					break
			if manifold.min_imaginary_shapes(N) < constants.min_imaginary:#degeneracy_level[N.solution_type()]>0:
				N = manifold.try_to_hyperbolize(N, constants.number_of_randomizes, constants.try_permanent_fillings, constants.min_imaginary)
		# Hyperbolicity of the canonized triangulation needs to be verified 
			if print_data_for_hikmot:
				# hm:verified version
				flag, tetrahedra_shapes = hikmot.verify_hyperbolicity(N, print_data)
				"""
				#for test(calculate without verified solution)
				flag = True
				tetrahedra_shapes = []
				for a in N.tetrahedra_shapes(part = 'rect'):
					tetrahedra_shapes.append(ic.complex(itl.interval(a.real),itl.interval(a.imag)))
				#"""
				if flag==False:
					N.randomize()
					print "verify_hyperbolicity, failed", N
					continue
				else:
					constants.number_of_hikmot += 1
		# Initialize various informations on the triangulation
		
			triangulation = get_triangulation(N)
			num_tetrahedra = len(triangulation)
			num_cusps = N.num_cusps()
		
		# Construct a euclidean triangulation of the cusps

			edge_length = get_euclidean_triangulation(N, triangulation, tetrahedra_shapes)
		# Calculate the area of each cusp section		
			area = cusps_area(triangulation, num_cusps, edge_length)

		# Normalize all lengths in order to have all areas equal to (3 * sqrt(3))/8

			fixed_area = (3 * isqrt(3))/8 	# = 0.649519052838...

			for tet in range(num_tetrahedra):
				for vertex in range(4):
					which_cusp = triangulation[tet][vertex][2]
					normalizing_factor = ic.complex(isqrt(fixed_area / (area[which_cusp])))
					for edge in range(4):
						if edge != vertex:
							edge_length[tet][vertex][edge] = \
							    edge_length[tet][vertex][edge] * normalizing_factor

		# Renormalize areas
		# Compute the minimum distance along edges of the triangulation
		# between the two sections. Takes errors into account: the function returns a number
		# which is certainly smaller than the real one (so cusp sections will certainly not overlap)

			min_distance, min_distance_knot = get_min_distance(triangulation, edge_length)

			#final_area = fixed_area * iexp(min_distance)
			final_area = fixed_area * min_distance
			
		# Re-normalize all lengths to get the maximal section.
			normalizing_factor = ic.complex(isqrt(final_area / fixed_area))
			
			for tet in range(num_tetrahedra):
				for vertex in range(4):
					for edge in range(4):
						if edge != vertex:
							edge_length[tet][vertex][edge] = \
							    edge_length[tet][vertex][edge] * normalizing_factor
			
			# Check that this section indeed exists (i.e. on each tetrahedron the euclidean triangles
			# can indeed be constructed, because they are not too big). The answer should be positive since
			# the triangulation is canonical (or very near to a canonical one).
			flag, rescaling_factor = check_cusp_section_exists(N, triangulation, edge_length, tetrahedra_shapes)
			if flag == False:
			# hm: use slightly smaller factor
				normalizing_factor = ic.complex(rescaling_factor-0.01)
				for tet in range(num_tetrahedra):
					for vertex in range(4):						
						for edge in range(4):
							if edge != vertex:
								edge_length[tet][vertex][edge] = \
								    edge_length[tet][vertex][edge] * normalizing_factor
									
				final_area = final_area*iabs(normalizing_factor*normalizing_factor)
			
			#hm: for some reason if it still donsen't pass the check, we give up
				if check_cusp_section_exists(N, triangulation, edge_length, tetrahedra_shapes)[0] == False:
					if constants.verbose:
						print 'I could not construct a cusp section, try again'
						continue
			if check_cusp_section_exists(N, triangulation, edge_length, tetrahedra_shapes)[0] == False:
				if constants.verbose:
					print 'I could not construct a cusp section. try again'
					continue

			
                        #hm: the original code stopped expanding horoball once we had a bumping.
			#    Here we further expand the horoball neighborhood of the knot component (0th cusp) 
			#    untill it bumps to some horoball.
			#    we avoid computing exp(log(x)), we kept lines for that for readers convenience. 
			if min_distance_knot[0].inf <0:
				#final_area_knot = fixed_area * iexp(min_distance_knot[1])
				final_area_knot = fixed_area * min_distance_knot[1]
			elif min_distance_knot[1].inf <0:
				#final_area_knot = fixed_area * iexp(min_distance_knot[0]*2-min_distance) 
				final_area_knot = fixed_area * min_distance_knot[0]*mindistance_knot[0]/min_distance
			else:
				#final_area_knot = min(fixed_area * iexp(min_distance_knot[0]*2-min_distance), fixed_area * iexp(min_distance_knot[1]))
				temp1 = fixed_area * min_distance_knot[0] * min_distance_knot[0]/min_distance
				temp2 = fixed_area * min_distance_knot[1]
				if temp1.inf>temp2.inf:
					final_area_knot = temp2
				else: final_area_knot = temp1
			
			normalizing_factor = ic.complex(isqrt(final_area_knot / final_area))

			for tet in range(num_tetrahedra):
				for vertex in range(4):
					if triangulation[tet][vertex][2]==0:
						for edge in range(4):
							if edge != vertex:
								edge_length[tet][vertex][edge] = \
								    edge_length[tet][vertex][edge] * normalizing_factor
								
								
								
			# Check that this section indeed exists (i.e. on each tetrahedron the euclidean triangles
			# can indeed be constructed, because they are not too big). The answer should be positive since
			# the triangulation is canonical (or very near to a canonical one).
		

		#hm: modified check_cusp_section_exists so that it also returns how large the cusp section was (provided it was False).
		#    This enables us to modify the area so that it passes the check.
			flag, rescaling_factor = check_cusp_section_exists(N, triangulation, edge_length, tetrahedra_shapes)
			if flag == False:
			#hm: use slightly smaller factor
				normalizing_factor = ic.complex(rescaling_factor-0.01)
				for tet in range(num_tetrahedra):
					for vertex in range(4):
						if triangulation[tet][vertex][2]==0:
							for edge in range(4):
								if edge != vertex:
									edge_length[tet][vertex][edge] = \
									    edge_length[tet][vertex][edge] * normalizing_factor

				final_area_knot = final_area_knot*iabs(normalizing_factor*normalizing_factor)
				

			#hm: for some reason if it still donsen't pass the check, we give up
				if check_cusp_section_exists(N, triangulation, edge_length, tetrahedra_shapes)[0] == False:
					if constants.verbose:
						print 'I could not construct a cusp section, try again'
						continue
			return final_area, final_area_knot, N, tetrahedra_shapes
			

	# If SnapPea is not able to canonize, return -1
		
		except RuntimeError:
			#hm:
			N.randomize()
			if constants.verbose>=2:
				print 'failed canonizing'
			if rand == constants.number_of_randomizes-1:
				print 'failed(give up)'
				return -1, -1
		
# Returns a list peripheral[which_curve][tet][vertex] = [a, b, c, d] which encodes
# the peripheral curve as in Snappea file format.
# The curve is the meridian/longitude depending on which_curve = 0/1.
#
# Recall that SnapPea format is as follows:
# The peripheral curve is in normal position with respect to the triangulation
# of the cusp induced by the triangulation of N. The curve is oriented.
# It may intersect one edge multiple times, with the same direction.
# For every vertex of tet we have a triangle in some cusp. 
# The number in [a, b, c, d] in position 'vertex' is always zero and carries no info.
# The other three integers indicate (in absolute value) the intersection numbers
# with the three edges of the triangle. The sign indicates whether the curve enters
# or exit the triangle: their sum on each triangle is therefore always zero.

def get_peripheral_curves(N):
	N.save(N.name() + '.tri')
	f = open(N.name() + '.tri', 'r') 
	lines = f.readlines()
	f.close()
	os.remove(N.name() + '.tri')
	peripheral = [[], []]
	for which_curve in range(2):
		l = 12 + N.num_cusps()
		if which_curve == 1: l = l + 2
		for tet in range(N.num_tetrahedra()):
			new_element = []
			line = lines[l]
			words = split(line)
			for vertex in range(4):
				new_element.append([0, 0, 0, 0])
				for i in range(4):
					new_element[vertex][i] = int(words[4*vertex + i])
			peripheral[which_curve].append(new_element[:])
			l = l + 9
	
	return peripheral	

# Finds an edge in the triangulation of the cusp 'num_cusp' which intersects
# both the meridian and longitude.
# The edge is encoded as (num_tetrahedron, num_vertex, num_edge)
# The pair (num_tetrahedron, num_vertex) determines a triangle in the cusp,
# whose vertices (edges) are numbered according to the closer (opposite) vertex
# of the tetrahedron.
#
# Takes as arguments the lists 'triangulation', 'peripheral_curves', 'cusp' 
# obtained from get_triangulation(), get_peripheral_curves(), get_cusp()

def get_starting_edge(triangulation, peripheral_curves, num_cusp):
	num_tetrahedra = len(triangulation)
	for tet	in range(num_tetrahedra):
		for vertex in range(4):
			if triangulation[tet][vertex][2] == num_cusp:
				for edge in range(4):
					if edge != vertex:
						intersects = True
						for which_curve in range(2):
							if peripheral_curves[which_curve][tet][vertex][edge] == 0:
								intersects = False
						if intersects == True:
							return (tet, vertex, edge)
	return "Error"

# The number i is an element in the set {0,1,2,3} \ {miss}, which is cyclically
# ordered. The function returns the number after i following this ordering.

def add_one (i, miss):
	j = (i+1) % 4
	if j != miss: return j
	k = (j+1) % 4
	return k

# Returns the pair (left_vertex, right_vertex) of the oriented edge 'edge' 
# in the oriented triangular cusp section of a tetrahedron (at vertex 'vertex')

def get_oriented_vertices(edge, vertex):
	left_vertex = add_one(edge, vertex)
	right_vertex = add_one(left_vertex, vertex)
	if vertex % 2 == 0:
		return (left_vertex, right_vertex)
	else:
		return (right_vertex, left_vertex)

# Returns the shape of the edge 'edge' of a tetrahedron having shape 'shape'.
# The edge is identified by the (unoriented) pair (first_vertex, second_vertex)
# Takes error into account: 'shape_error' is the error of 'shape'.
# The result is a also pair (shape, shape_error) 
# We suppose that shape_error < constants.min_imaginary (< shape.imag())

def get_edge_shape (edge, shape):
	one = 1
	two = ic.complex(itl.interval(2))
	if edge == (0,2) or edge == (2,0) or edge == (1,3) or edge == (3,1):
		shape = one / (one - shape)

	if edge == (0,3) or edge == (3,0) or edge == (1,2) or edge == (2,1):

		shape = one - one / shape

	return shape

# Returns the cusp shape z = x + yi of the cusp number num_cusp

def get_cusp_shape(N, num_cusp, tetrahedra_shapes):
	triangulation = get_triangulation(N)
	peripheral_curves = get_peripheral_curves(N)
	num_tetrahedra = len(triangulation)
	#tetrahedra_shapes = N.tetrahedra_shapes(part = 'rect')
	starting_edge = get_starting_edge(triangulation, peripheral_curves, num_cusp)
	translation = [0, 0]

	# Construct a euclidea triangulation on each cusp
	
	edge_length = get_euclidean_triangulation(N, triangulation, tetrahedra_shapes)
	for which_curve in range(2):
		
		# We always suppose that N is orientable and tetrahedra are glued with
		# orientation-reversing maps. That is, all the permutations 1023 are odd.
		#
		# Every tetrahedron is oriented. Every triangle of the cusp tori is also
		# correspondingly oriented. Its three edges are cyclically oriented. 
		# Triangles are glued orientation-reversely.

		out_tet = starting_edge[0]
		out_vertex = starting_edge[1]
		out_edge = starting_edge[2]

		# If the curve at the starting edge is not oriented coherently,
		# we invert its orientation and record this fact in 'invert_curve'

		invert_curve = False
		if peripheral_curves[which_curve][out_tet][out_vertex][out_edge] < 0:
			for t in range(num_tetrahedra):
				for v in range(4):
					for e in range(4):
						peripheral_curves[which_curve][t][v][e] = - peripheral_curves[which_curve][t][v][e] 
			invert_curve = True
		
		# We store the left and right vertex of the starting edge.
		# (The output pair is (right, left) instead of (left, right) because
		# we are exiting (out) from this triangle through this edge!)
		
		out_right_vertex, out_left_vertex = get_oriented_vertices(out_edge, out_vertex)
 
		# We begin by putting the starting edge on the complex plane 
		# as an oriented segment from 0 to 1. The curve may intersect this
		# edge multiple times, so we record in 'position' the actual intersection
		# starting from zero along the oriented edge.

		out_position = 1		

		# We now develop the triangulation along the curve on the complex plane. 
		# We will get a path of some N edges from 0 to some point z = a + ib 
		# which will represent the complex length the curve.
		
		left_point = 0
		right_point = edge_length[out_tet][out_vertex][out_edge]
		
		keep_going_on = True
		while keep_going_on:

			# The curve enters a new triangle

			in_tet = triangulation[out_tet][out_edge][0]
			in_vertex = triangulation[out_tet][out_edge][1][out_vertex]
			in_edge = triangulation[out_tet][out_edge][1][out_edge]
			in_left_vertex = triangulation[out_tet][out_edge][1][out_left_vertex]
			in_right_vertex = triangulation[out_tet][out_edge][1][out_right_vertex]
			in_position = out_position

			left_edge = in_right_vertex
			right_edge = in_left_vertex
			
			# The curve bends to the left or to the right?

			bend_left = True
			label_left_edge = peripheral_curves[which_curve][in_tet][in_vertex][left_edge]
			if label_left_edge < in_position:
				bend_left = False

			# The curve crosses the triangle			

			out_tet = in_tet
			out_vertex = in_vertex

			if bend_left:
				out_edge = left_edge
				out_left_vertex = in_left_vertex
				out_right_vertex = in_edge
				out_position = in_position
				right_point = right_point - edge_length[out_tet][out_vertex][out_left_vertex]

			else:
				out_edge = right_edge
				out_left_vertex = in_edge
				out_right_vertex = in_right_vertex
				out_position = in_position - label_left_edge

				left_point = left_point + edge_length[out_tet][out_vertex][out_right_vertex]


			new_edge = (out_tet, out_vertex, out_edge)
			if new_edge == starting_edge and out_position == 1:
				keep_going_on = False
		translation[which_curve] = left_point
		if invert_curve: translation[which_curve] = - translation[which_curve]
	cusp_shape = translation[1] / translation[0]
	return (cusp_shape.real, - cusp_shape.imag)



==> anc/exclude.py <==
# We store in the list 'exclude' 
# some fillings which will be excluded from the analysis. 
# Typically, we may put in this list:
##  the exceptional fillings (this has almost no effect, since these are quickly
##       detected by our algorithm)
##  the hyperbolic fillings that yield manifolds whose exceptional fillings
##       have been already classified previously (this helps a lot to speed up)

# The lists that were used to classify the exceptional fillings of chain5
# are listed below.


# Exclude the Whitehead link from the magic manifold:

#exclude = [[(-1,1), (0,0), (0,0)], [(0,0), (-1,1), (0,0)], [(0,0), (0,0), (-1,1)]]

# Exclude magic from chain4:

#exclude = [
#[(-1,1), (0,0), (0,0), (0,0)], [(3,2), (0,0), (0,0), (0,0)], 
#[(3,1), (0,0), (0,0), (0,0)], [(1,2), (0,0), (0,0), (0,0)],
#[(0,0), (0,0), (0,0), (-1,1)], [(0,0), (0,0), (0,0), (3,2)], 
#[(0,0), (0,0), (0,0), (3,1)], [(0,0), (0,0), (0,0), (1,2)],
#[(0,0), (-1,1), (0,0), (0,0)], [(0,0), (3,2), (0,0), (0,0)], 
#[(0,0), (3,1), (0,0), (0,0)], [(0,0), (1,2), (0,0), (0,0)],
#[(0,0), (0,0), (-1,1), (0,0)], [(0,0), (0,0), (3,2), (0,0)], 
#[(0,0), (0,0), (3,1), (0,0)], [(0,0), (0,0), (1,2), (0,0)]
#]

# Exclude chain4 from chain5 filled with -2 (or with any other slope): 

#exclude = [
#[(-1,1), (0,0), (0,0), (0,0)], [(2,1), (0,0), (0,0), (0,0)], 
#[(1,2), (0,0), (0,0), (0,0)], [(0,0), (-1,1), (0,0), (0,0)], 
#[(0,0), (2,1), (0,0), (0,0)], [(0,0), (1,2), (0,0), (0,0)], 
#[(0,0), (0,0), (-1,1), (0,0)], [(0,0), (0,0), (2,1), (0,0)], 
#[(0,0), (0,0), (1,2), (0,0)], [(0,0), (0,0), (0,0), (-1,1)], 
#[(0,0), (0,0), (0,0), (2,1)], [(0,0), (0,0), (0,0), (1,2)]
#]

# Empty (default) list:

exclude = []


==> anc/exe.sh <==
python fef_2bridge.py a1
python fef_2bridge.py b1
python fef_2bridge.py b2
python fef_2bridge.py b3
python fef_2bridge.py b4
python fef_2bridge.py c1-1
python fef_2bridge.py c1-2
python fef_2bridge.py c2-1
python fef_2bridge.py c2-2
cat converted_data* > list_of_exceptional_fillings

==> anc/fef_2bridge.py <==
import snappy
import sys
import math
import hikmot
from time import sleep
from imath import isqrt
import hikmot.interval as itl
import hikmot.complex as ic
from datetime import datetime

import cmath
#from cmath import log, exp
import copy

#2-bridge: the following three are new in 2-bridge case.                        
#makepositive_drill seeks for a triangulation with positively oriented solution
#the list of exceptional fillings by FEF contains many redundant data. simplify_data removes such redundant data.
#convert_data modifies the slope data so that it fits the style of the paper.
from makepositive_drill import makepositive_drill_cover
from simplify import simplify_data
from convert_data import convert_data

# constants.py contains the global constants used in all files

import constants_im as constants

# functions.py contains the basic numerical functions used here
# 2-bridge: we added several functions in functions_2bridge so that we can seek for slopes with certain conditions.
# see functions_2bridge for a detail.
import functions_2bridge as functions

# exclude.py contains the list of slopes that are excluded from the analysis

from exclude import *

# hikmot is the package that we use to verify the hyperbolicity of a manifold
# and return verified shapes
import hikmot



# manifold.py contains functions that use the manifold class



import manifold_im as manifold

# cusp.py contains functions that deal with cusp (shape and neighborhood)

import cusp_im as cusps

def FEF(name):
	#print name
	N = snappy.Manifold(name)
        #N.randomize()
	#2bridge: one needs to randomize triangulation to avoid having SnapPy crushed... or hikmot failed verification...
	#this phenomena depending on the machine. please change here in case you couldn't get the list as given in the paper.
        if sys.argv[1] == 'a1' or 'b2':
                N.randomize()

	def find_exceptional_fillings(N, filling, exceptional_fillings, num_complete_required, avoid, already_seen, maybe_hyperbolic):
		max_A_diffe = 0.001
		num_cusps = len(filling)
		num_complete = filling.count((0,0))
		if num_complete <= num_complete_required:
			return 
	# Set the area A of the maximal cusp section (all cusps tied)
	# Our function takes error into account, so that the resulting area is certainly smaller than the real one
		A = 0
		if constants.use_SnapPea_functions == True: 
			A = cusps.maximal_area(N, constants.print_data_for_hikmot)
			print A, "snappy"
		if constants.use_our_functions == True:
			A_SnapPea = itl.interval(A)
			#hm: modified get_maximal_cusp_section so that it returns canonized triangulation.
			#    from this linne, we will use canonized_N instead of the original manifold N.
			N.simplify()
			A ,A_knot,canonized_N, tetrahedra_shapes = cusps.get_maximal_cusp_section(N, constants.print_data_for_hikmot)
			if A_SnapPea.inf > 0 and A.inf > 0:
				A_diff = A_SnapPea - A_knot

			# Sanity check: if A_diff is negative there is something wrong with our functions 
			
				if constants.verbose and A_diff.sup < 0:
					print 'ACHTUNG. Our value for cusp area A is bigger than the one calculated by SnapPea.'
					print "A_diff = ",A_diff.sup, 'A_SnapPea =', A_SnapPea.sup, 'A_us =',A.sup, A_knot.sup
					canonized_N.save('test')
				if A_diff > max_A_diffe:
					max_A_diffe = A_diff
				if constants.verbose == 2:
					print 'A_diff, max_A_diffe, A =', A_diff, max_A_diffe, A

	# To calculate A we use canonization. If canonization fails, the functions return A = -1.
	# We then set A = (3 * sqrt(3))/8 = 0.649519052838...
	# Cusp sections with that area are guaranteed to exist.
			if A == -1:
				A = (3 * isqrt(3))/8
				A_knot = (3 * isqrt(3))/8
				#hm: added print
				if constants.verbose == 2:
					print "failed to find cusp section"
	# The cusps in N form a subset of those in 'filling' because some non-complete
	# cusp in N might have been permanently filled at some previous stage. 
	# We thus unfortunately need two counters here: real_cusp and original_cusp;
	# they will denote the same complete cusp.
			real_cusp = -1		
			original_cusp = -1
		for cusp in range (0, num_complete):
			real_cusp = real_cusp + 1
			while canonized_N.cusp_info('complete?')[real_cusp] == False:
				real_cusp = real_cusp + 1

			original_cusp = original_cusp + 1
			while filling[original_cusp] != (0,0):
				original_cusp = original_cusp + 1
		# Encode the cusp shape x + iy.
		# Our function returns an error.
			error = 0.001
			(x, y) = (0, 0)
			if constants.use_SnapPea_functions == True: 
				(x, y) = cusps.cusp_shape(N.filled_triangulation(), real_cusp)
			if constants.use_our_functions == True: 
				(x_SnapPea, y_SnapPea) = (x, y)
				(x, y) = cusps.get_cusp_shape(canonized_N, real_cusp, tetrahedra_shapes)
			# Sanity check. If the difference between our and Snappy's cusp shape is bigger than
			# the estimated error, there is something wrong in our functions.

				if (x_SnapPea, y_SnapPea) != (0, 0):
					if abs(x.sup - x_SnapPea) > error or abs(y.sup - y_SnapPea) > error:
						
						print 'ACHTUNG. The difference between the cusp shapes measured by \
						the two functions is bigger than the error'
						print N.cusp_info('shape')
						print canonized_N.cusp_info('shape')
						

		# List all short slopes:

			if sys.argv[1] == 'a1':
				# 2-bridge:sloples of Link_a1
				if original_cusp == 2 or original_cusp ==3:
					short_slopes = functions.get_short_slopes(A, x, y)
					if constants.verbose >= 2:
						print "Slopes with length < 6.1:", short_slopes, "cusp number = ", original_cusp, N;
				if original_cusp == 0:
					short_slopes = functions.get_short_slopes_positive(A, x, y)
					if constants.verbose >= 2:
						print "Slopes with length < 6.1:", short_slopes, "cusp number = ", original_cusp, N;
				if original_cusp == 1:
					short_slopes = functions.get_short_slopes_twist(A, x, y, 1, [(-1,1)])
					if constants.verbose >= 2:
						print "Slopes with length < 6.1:", short_slopes, "cusp number = ", original_cusp, N;

			if sys.argv[1] == 'b1':
				# 2-bridge:sloples of Link_b1
				if original_cusp == 3 or original_cusp ==4:
					short_slopes = functions.get_short_slopes(A, x, y)
					if constants.verbose >= 2:
						print "Slopes with length < 6.1:", short_slopes, "cusp number = ", original_cusp, N;
				if original_cusp == 0:
					short_slopes = functions.get_short_slopes_positive(A, x, y)
					if constants.verbose >= 2:
						print "Slopes with length < 6.1:", short_slopes, "cusp number = ", original_cusp, N;
				if original_cusp == 1 or original_cusp ==2:
					short_slopes = functions.get_short_slopes_twist(A, x, y, 2)
					if constants.verbose >= 2:
						print "Slopes with length < 6.1:", short_slopes, "cusp number = ", original_cusp, N;

			if sys.argv[1] == 'b2':
				# 2-bridge:sloples of Link_b2
				if original_cusp == 3 or original_cusp ==4:
					short_slopes = functions.get_short_slopes(A, x, y)
					if constants.verbose >= 2:
						print "Slopes with length < 6.1:", short_slopes, "cusp number = ", original_cusp, N;
				if original_cusp == 0:
					short_slopes = functions.get_short_slopes_positive(A, x, y)
					if constants.verbose >= 2:
						print "Slopes with length < 6.1:", short_slopes, "cusp number = ", original_cusp, N;
				if original_cusp == 1:
					short_slopes = functions.get_short_slopes_twist(A, x, y, 2)
					if constants.verbose >= 2:
						print "Slopes with length < 6.1:", short_slopes, "cusp number = ", original_cusp, N;
				if original_cusp == 2:
					short_slopes = functions.get_short_slopes_negative(A, x, y)
					if constants.verbose >= 2:
						print "Slopes with length < 6.1:", short_slopes, "cusp number = ", original_cusp, N;

			if sys.argv[1] == 'b3':
				# 2-bridge:sloples of Link_b3
				if original_cusp == 3 or original_cusp ==4:
					short_slopes = functions.get_short_slopes(A, x, y)
					if constants.verbose >= 2:
						print "Slopes with length < 6.1:", short_slopes, "cusp number = ", original_cusp, N;
				if original_cusp == 1:
					short_slopes = functions.get_short_slopes_twist(A, x, y, 2)
					if constants.verbose >= 2:
						print "Slopes with length < 6.1:", short_slopes, "cusp number = ", original_cusp, N;
				if original_cusp == 0 or original_cusp ==2:
					short_slopes = functions.get_short_slopes_positive(A, x, y)
					if constants.verbose >= 2:
						print "Slopes with length < 6.1:", short_slopes, "cusp number = ", original_cusp, N;


			if sys.argv[1] == 'b4':
				# 2-bridge:sloples of Link_b4   
				if original_cusp == 3 or original_cusp ==4:
					short_slopes = functions.get_short_slopes(A, x, y)
					if constants.verbose >= 2:
						print "Slopes with length < 6.1:", short_slopes, "cusp number = ", original_cusp, N;
				if original_cusp == 0:
					short_slopes = functions.get_short_slopes_positive(A, x, y)
					if constants.verbose >= 2:
						print "Slopes with length < 6.1:", short_slopes, "cusp number = ", original_cusp, N;
				if original_cusp == 1:
					short_slopes = functions.get_short_slopes_twist(A, x, y, 1)
					if constants.verbose >= 2:
						print "Slopes with length < 6.1:", short_slopes, "cusp number = ", original_cusp, N;
				if original_cusp == 2:
					short_slopes = functions.get_short_slopes_twist(A, x, y, 1, [(-1,1)])
					if constants.verbose >= 2:
						print "Slopes with length < 6.1:", short_slopes, "cusp number = ", original_cusp, N;


			if sys.argv[1] == 'c1-1':
				# 2-bridge:sloples of Link_c1-1
				if original_cusp == 3 or original_cusp ==4:
					short_slopes = functions.get_short_slopes(A, x, y)
					if constants.verbose >= 2:
						print "Slopes with length < 6.1:", short_slopes, "cusp number = ", original_cusp, N;
				if original_cusp == 1:
					short_slopes = functions.get_short_slopes_twist(A, x, y, 1)
					if constants.verbose >= 2:
						print "Slopes with length < 6.1:", short_slopes, "cusp number = ", original_cusp, N;
				if original_cusp == 0 or original_cusp ==2:
					short_slopes = functions.get_short_slopes_positive(A, x, y)
					if constants.verbose >= 2:
						print "Slopes with length < 6.1:", short_slopes, "cusp number = ", original_cusp, N;

			if sys.argv[1] == 'c2-1':
				# 2-bridge:sloples of Link_c2-1
				if original_cusp == 3 or original_cusp ==4:
					short_slopes = functions.get_short_slopes(A, x, y)
					if constants.verbose >= 2:
						print "Slopes with length < 6.1:", short_slopes, "cusp number = ", original_cusp, N;
				if original_cusp == 1:
					short_slopes = functions.get_short_slopes_twist(A, x, y, 1, [(-1,1)])
					if constants.verbose >= 2:
						print "Slopes with length < 6.1:", short_slopes, "cusp number = ", original_cusp, N;
				if original_cusp == 0 or original_cusp ==2:
					short_slopes = functions.get_short_slopes_positive(A, x, y)
					if constants.verbose >= 2:
						print "Slopes with length < 6.1:", short_slopes, "cusp number = ", original_cusp, N;

			if sys.argv[1] == 'c1-2':
				# 2-bridge:sloples of Link_c1-2
				if original_cusp == 3 or original_cusp ==4:
					short_slopes = functions.get_short_slopes(A, x, y)
					if constants.verbose >= 2:
						print "Slopes with length < 6.1:", short_slopes, "cusp number = ", original_cusp, N;
				if original_cusp == 0:
					short_slopes = functions.get_short_slopes_positive(A, x, y)
					if constants.verbose >= 2:
						print "Slopes with length < 6.1:", short_slopes, "cusp number = ", original_cusp, N;
				if original_cusp == 1:
					short_slopes = functions.get_short_slopes_twist(A, x, y, 1)
					if constants.verbose >= 2:
						print "Slopes with length < 6.1:", short_slopes, "cusp number = ", original_cusp, N;
				if original_cusp == 2:
					short_slopes = functions.get_short_slopes_negative(A, x, y)
					if constants.verbose >= 2:
						print "Slopes with length < 6.1:", short_slopes, "cusp number = ", original_cusp, N;

			if sys.argv[1] == 'c2-2':
				# 2-bridge:sloples of Link_c2-2                    
				if original_cusp == 3 or original_cusp ==4:
					short_slopes = functions.get_short_slopes(A, x, y)
					if constants.verbose >= 2:
						print "Slopes with length < 6.1:", short_slopes, "cusp number = ", original_cusp, N;
				if original_cusp == 0:
					short_slopes = functions.get_short_slopes_positive(A, x, y)
					if constants.verbose >= 2:
						print "Slopes with length < 6.1:", short_slopes, "cusp number = ", original_cusp, N;
				if original_cusp == 1:
					short_slopes = functions.get_short_slopes_twist(A, x, y, 1, [(1,1)])
					if constants.verbose >= 2:
						print "Slopes with length < 6.1:", short_slopes, "cusp number = ", original_cusp, N;
				if original_cusp == 2:
					short_slopes = functions.get_short_slopes_negative(A, x, y)
					if constants.verbose >= 2:
						print "Slopes with length < 6.1:", short_slopes, "cusp number = ", original_cusp, N;
			# For each short slope, fill the manifold. Then iterate.
		
			for slope in short_slopes:

			# Encode the filled slope in the array 'filling'
				filling[original_cusp] = slope

			# If the resulting 'filling' contains elements of 'avoid', 'already_seen', or 'exclude',
			# then forget about it.
			
				avoid_it = False
				if functions.list_contains(filling, avoid) or functions.list_contains(filling, already_seen) or functions.list_contains(filling, exclude):
					avoid_it = True

				if avoid_it == False:

					if constants.verbose: 
						print "---", filling

				# Fill the manifold. We work on a copy.
				
					M = canonized_N.copy()	
					M.dehn_fill(slope, real_cusp)
					M.simplify()

				# Try to hyperbolize M. The resulting M2 is the triangulation with
				# lowest degeneracy among those found by the routine.

					M2 = manifold.try_to_hyperbolize(M, constants.number_of_randomizes, constants.try_permanent_fillings, constants.min_imaginary) 

				# If it is hyperbolic, we are happy. If there are some complete cusps, iterate.
				# 'Hyperbolic' for us means positive solution ( > constants.min_imaginary)

					if manifold.degeneracy_level[M2.solution_type()] == 0 and manifold.positive_solution(M2, constants.min_imaginary) and hikmot.verify_hyperbolicity(M2,0):
						constants.number_of_hikmot += 1
						
						if constants.verbose >= 2:
							print M2.solution_type(), 'minimum_imaginary:', min_imaginary_shapes(M2)
						if (num_complete > num_complete_required + 1):   #ACHTUNG
							find_exceptional_fillings(M2, filling, exceptional_fillings, num_complete_required, avoid, already_seen, maybe_hyperbolic)

				# If it is not, add filling to the 'exceptional_fillings' list.

					else:
						exceptional_fillings.append(filling[:])  

					# However, if the triangulation has a triangulation with flat or negatively oriented tetrahedra,
					# we suspect that it is hyperbolic. So we add it to the 'maybe_hyperbolic' list.

						if manifold.degeneracy_level[M2.solution_type()] <= 1:
							maybe_hyperbolic[num_cusps - num_complete_required -1].append(filling[:])
							if constants.verbose:
								print 'might be hyperbolic:'
								print M2.solution_type(), 'minimum_imaginary:', min_imaginary_shapes(M2)

				# Append 'filling' to 'already_seen', so that if we encounter it again we can skip it.

					already_seen.append(filling[:])

		# Set back the cusp to the empty filling.

			filling[original_cusp] = (0,0) 
		return

	# Applies an isometry to a filling

	def apply_isometry(isometry, filling):
		num_cusps = len(filling)
		new_filling = filling[:]
		for i in range(num_cusps):
			matrix = isometry.cusp_maps()[i].data
			slope = filling[i]
			mapped_slope = (matrix[0][0] * slope[0] + matrix[0][1] * slope[1], matrix[1][0] * slope[0] + matrix[1][1] * slope [1])

		# Recall that a slope here is a pair (p,q) with q>=0 and is not (-1,0):

			if mapped_slope[1]<0:
				mapped_slope = (-mapped_slope[0], -mapped_slope[1])
			if mapped_slope == (-1,0):
				mapped_slope = (1,0)
			new_filling[isometry.cusp_images()[i]] = mapped_slope
		return new_filling

# The main program starts here

	time1 = datetime.now()

	
	print N
	print 'Manifold volume:'
	print N.volume()
	print 'Cusp shapes:'
	print N.cusp_info()

			
	num_cusps = N.num_cusps()

# Exceptional_fillings[i] will be the list of all isolated exceptional fillings of N
# having i+1 filled cusps. 
# (An exceptional filling is isolated if it does not contain a proper exceptional filling)

	exceptional_fillings = []

# Exceptional_fillings_quotient[i] will be the quotient of exceptional_fillings[i]
# up to the action of the isometry group of N

	exceptional_fillings_quotient = []

# Maybe_hyperbolic[i] is a subset of exceptional_fillings[i] consisting of those manifolds
# for which we could find some solutions with degeneracy <=1 (negatively oriented tetrahedra)

	maybe_hyperbolic = []

# Filling is a counter used by the routine 'find_exceptional_fillings'. 
# It is settled as [(0,0), ..., (0,0)]

	filling = []
	for i in range(num_cusps):
		filling.append ((0,0))
		exceptional_fillings.append ([])
		maybe_hyperbolic.append([])
		exceptional_fillings_quotient.append([])

# Avoid is a list which will be used by 'find_exceptional_fillings' to avoid
# investigating some fillings that were already identified as exceptional.

	avoid = []

# Classify the exceptional fillings of the hyperbolic manifold N

#for test
	find_exceptional_fillings(N, filling, exceptional_fillings[0], 0, avoid, [], maybe_hyperbolic)
	# Remove maybe_hyperbolic from exceptional_fillings

	for filling in maybe_hyperbolic[0]:
		exceptional_fillings[0].remove(filling)
		exceptional_fillings[0].sort()
		maybe_hyperbolic[0].sort()
	
	print 'With', num_cusps, 'fillings:'
        #2-bridge: apply makepositive.py which seeks for hyperbolic structure by using drilling and refilling. We also take finite covers.
        number_of_exceptional_fillings = len(exceptional_fillings[0])
        data_of_exceptional_fillings = open('data_' + sys.argv[1], 'w')
	for n in range(len(exceptional_fillings[0])):
                N_copy = N.copy()
                if not (0,0) in exceptional_fillings[0][n]:
                        if sys.argv[1] == 'a1':
                                N_copy.dehn_fill(exceptional_fillings[0][n][0], 0)
                                N_copy.dehn_fill(exceptional_fillings[0][n][1], 1)
                                N_copy.dehn_fill(exceptional_fillings[0][n][2], 2)
                                N_filled = N_copy.filled_triangulation()
                                N_filled.dehn_fill(exceptional_fillings[0][n][3], 0)
                                N_filled.simplify()
                                N.randomize()
                        else:
                                N_copy.dehn_fill(exceptional_fillings[0][n][0], 0)
                                N_copy.dehn_fill(exceptional_fillings[0][n][1], 1)
                                N_copy.dehn_fill(exceptional_fillings[0][n][2], 2)
                                N_copy.dehn_fill(exceptional_fillings[0][n][3], 3)
                                N_filled = N_copy.filled_triangulation()
                                N_filled.dehn_fill(exceptional_fillings[0][n][4], 0)
                                N_filled.simplify()
                                N.randomize()
                        
                        if N_filled.solution_type() == 'contains negatively oriented tetrahedra' or N_filled.solution_type() == 'all tetrahedra positively oriented':
                                if makepositive_drill_cover(N_filled):
                                        number_of_exceptional_fillings -= 1
                                        continue
                                print "maybe geometric?", exceptional_fillings[0][n]

                else:
                        N_copy.dehn_fill(exceptional_fillings[0][n])
                        N_filled = N_copy.filled_triangulation()
                        N_filled.simplify()
                        if N_filled.solution_type() == 'contains negatively oriented tetrahedra' or N_filled.solution_type() == 'all tetrahedra positively oriented':
                                print "maybe geometric?", exceptional_fillings[0][n], N_copy, N_filled.solution_type()
                        
                data_of_exceptional_fillings.write(str(exceptional_fillings[0][n]) + '\n')
		print exceptional_fillings[0][n]
	print 'Total:', number_of_exceptional_fillings
		# Print candidate hyperbolic fillings

	print 'Candidate hyperbolic fillings:'
	print 'With', num_cusps , 'fillings:'
	print maybe_hyperbolic[0]
	print 'Total:', len(maybe_hyperbolic[0])
	time2 = datetime.now()
	print 'Computer time needed:', time2 - time1
	print 'Number of manifolds hikmot ensured the hyperbolicity', constants.number_of_hikmot



FEF("link_" + sys.argv[1] + ".lnk")
simplify_data(sys.argv[1])
convert_data(sys.argv[1])


==> anc/functions_2bridge.py <==
# This file contains the basic functions used by find_exceptional_fillings.py

from imath import isqrt
import hikmot.interval as itl

# Eliminates duplicates from a list

def eliminate_duplicates(list):
	l = len(list)
	i = 0
	while i<l-1:
		if list[i] == list[i+1]:
			del list[i]
			l = l-1
		else:
			i = i+1

# Returns True iff the pair of integers (a,b) determines a slope 
# ie if they are coprime and b>=0 and different from (-1,0)

def real_slope(a, b):
	if (a==0 and b!=1) or (b==0 and a!=1) or (a==1 and b==0): return False #2bridge:added (a==1 and b==0)
	if b<0: return False
	i = 2
	if a<0: a=-a
	while i <= a and i <= b:
		if a%i == 0 and b%i == 0: return False
		i = i+1
       	return True

# Tells whether 'filling' contains 'basic_filling', that is if 'filling'
# may be obtained from 'basic_filling' by filling some more slopes. 
# For instance, the filling [(1, 0), (-1, 1), (0, 0)] 
# contains the filling      [(0, 0), (-1, 1), (0, 0)]
# (if filling == basic_fillings it returns True)

def contains(filling, basic_filling):
	l = len(filling)
	for j in range(l):
		if (filling[j] != basic_filling[j]) and (basic_filling[j] != (0,0)):
			return False
	return True

# Tells whether 'filling' contains an element in the list 'basic_fillings'. 
# 'Contains' here has the meaning explained in the previous routine!
# For instance, the filling [(1, 1), (2,1)] contains the second element of the list
# [[(1, 0), (0, 0)], [(1, 1), (0, 0)]]

def list_contains(filling, basic_fillings):
	for basic_filling in basic_fillings:
		if contains(filling, basic_filling):
			return True
	return False

# Returns the (squared) lenght of a geodesic determined py the pair (p, q) in an euclidean torus
# with area A and shape (x + iy)
# Takes into account an error 'error' for x and y

def squared_length(A, x, y, p, q):

	# The formula is (A/y) * ((p+x*q)**2 + (y*q)**2)
	a = (p + x * q)
	#a = (p + (x - error)*q)
	#b = (p + (x + error)*q)

	# c is the minimum absolute value of p + x*q in the interval [x - error, x + error]

	#c = min(a,b)
	#if a*b < 0: c = 0

	# Return a smaller length, including error.	

	return (A/y) * (a*a + (y*q)*(y*q))

# Returns the list of all short slopes (i.e. those having length <= K = 6.1) 
# in a euclidean torus with area A and shape x + iy. 
# Takes into account an errror 'error' for x and y


def get_short_slopes(A, x, y):

	# We take 6.1 instead of 6
	#K = 6.1
	#print "0-cusp (A,x,y) = ", A, x, y
	K = itl.interval(6.0001)
	short_slopes = []

	# If l^2(px+qy)<=K^2, then (A/y)*(yq)^2 <= K^2 which implies that q^2 <= K^2/(Ay)
	# Then qmax = K/sqrt(A*y)
	#qmax = K/sqrt(A*(y - error))
	qmax = K/isqrt(A*y)
	for q in range (0, int(qmax.sup)+1):

		# We have (p+xq)^2 + (yq)^2 <= K^2y/A and therefore (p+xq^2) <= H^2 with
		# H = sqrt((K*K*y)/A - (y*q)**2)

		#H = sqrt((K*K*(y + error))/A - ((y - error)*q)**2)
		H = isqrt((K*K*y)/A - (y*q)*(y*q))

		# p ranges from -H - x*q to H - x*q

		#pmin = -H - (x + error)*q
		pmin = -H - x*q
		#pmax = H - (x - error)*q
		pmax = H - x*q

		# We now select among finitely many slopes (p, q) the really short ones

		for p in range (int(pmin.inf)-1, int(pmax.sup)+1):
			if real_slope(p,q)==1:

				# checks that it is indeed a short slope:

				l = squared_length(A, x, y, p, q)
				#print l,K*K, l.sup < (K*K).inf
				if l.inf < (K*K).sup:
					slope = (p,q)
					short_slopes.append(slope)
	return short_slopes



#hm: added get_short_slopes that only get slopes of the form -1/m, m:integer
def get_short_slopes_positive(A, x, y):

	# We take 6.1 instead of 6
	#print "pos (A,x,y) = ", A, x, y
	#K = 6.0001
	K = itl.interval(6.0001)
	short_slopes = []

	# If l^2(px+qy)<=K^2, then (A/y)*(yq)^2 <= K^2 which implies that q^2 <= K^2/(Ay)
	# Then qmax = K/sqrt(A*y)
	#qmax = K/sqrt(A*(y - error))   
	qmax = K/isqrt(A*y)
	for q in range (0, int(qmax.sup)+1):

		# We have (p+xq)^2 + (yq)^2 <= K^2y/A and therefore (p+xq^2) <= H^2 with
		# H = sqrt((K*K*y)/A - (y*q)**2)
		#H = sqrt((K*K*(y + error))/A - ((y - error)*q)**2)
		H = isqrt((K*K*y)/A - (y*q)*(y*q))
		# p ranges from -H - x*q to H - x*q

		#pmin = -H - (x + error)*q
		pmin = -H - x*q
		#pmax = H - (x - error)*q
		pmax = H - x*q
		#hm: look only at p=-1,0,1
		if int(pmin.inf) >1 or int(pmax.sup)<-1:
			return short_slopes
		if int(pmin.inf)<=-1:
			pmin = itl.interval(-1)
		if int(pmax.sup)>=1:
			pmax = itl.interval(1)

		# We now select among finitely many slopes (p, q) the really short ones
		for p in range (int(pmin.inf), int(pmax.sup)+1):
			if real_slope(p,q)==1 and p==-1:

				# checks that it is indeed a short slope:

				l = squared_length(A, x, y, p, q)
				#print l,K*K, l.sup < (K*K).inf
				if l.inf < (K*K).sup:
					slope = (p,q)
					short_slopes.append(slope)
	return short_slopes

#hm: added get_short_slopes that only get slopes of the form 1/m, m:integer
def get_short_slopes_negative(A, x, y):

	# We take 6.1 instead of 6
	#print "neg(A,x,y) = ", A, x, y
	#K = 6.00001
	K = itl.interval(6.0001)
	short_slopes = []

	# If l^2(px+qy)<=K^2, then (A/y)*(yq)^2 <= K^2 which implies that q^2 <= K^2/(Ay)
	# Then qmax = K/sqrt(A*y)
	qmax = K/isqrt(A*y)
	#qmax = K/sqrt(A*(y - error))   
	for q in range (0, int(qmax.sup)+1):

		# We have (p+xq)^2 + (yq)^2 <= K^2y/A and therefore (p+xq^2) <= H^2 with
		# H = sqrt((K*K*y)/A - (y*q)**2)
		H = isqrt((K*K*y)/A - (y*q)*(y*q))
		#H = sqrt((K*K*(y + error))/A - ((y - error)*q)**2)

		# p ranges from -H - x*q to H - x*q

		#pmin = -H - (x + error)*q
		pmin = -H - x*q
		#pmax = H - (x - error)*q
		pmax = H - x*q
		#hm: look only at p=-1,0,1
		if int(pmin.inf) >1 or int(pmax.sup)<-1:
			return short_slopes
		if int(pmin.inf)<=-1:
			pmin = itl.interval(-1)
		if int(pmax.sup)>=1:
			pmax = itl.interval(1)

		# We now select among finitely many slopes (p, q) the really short ones
		for p in range (int(pmin.inf), int(pmax.sup)+1):
			if real_slope(p,q)==1 and p==1:

				# checks that it is indeed a short slope:

				l = squared_length(A, x, y, p, q)
				#print l,K*K, l.sup <= (K*K).inf
				if l.inf < (K*K).sup:
					slope = (p,q)
					short_slopes.append(slope)
	return short_slopes

#2bridge:add get_short_slopes_twist,  it returns short slopes of the form (1,n) and (-1,n) ( n>=bound, should be positive)
def get_short_slopes_twist(A, x, y, bound, avoid = []):

	# We take 6.0001 instead of 6
	#K = 6.00001
	K = itl.interval(6.0001)
	short_slopes = []

	# If l^2(px+qy)<=K^2, then (A/y)*(yq)^2 <= K^2 which implies that q^2 <= K^2/(Ay)
	# Then qmax = K/sqrt(A*y)
	qmax = K/isqrt(A*y)
	#qmax = K/sqrt(A*(y - error))   
	for q in range (0, int(qmax.sup)+1):

		# We have (p+xq)^2 + (yq)^2 <= K^2y/A and therefore (p+xq^2) <= H^2 with
		# H = sqrt((K*K*y)/A - (y*q)**2)
		H = isqrt((K*K*y)/A - (y*q)*(y*q))
		#H = sqrt((K*K*(y + error))/A - ((y - error)*q)**2)

		# p ranges from -H - x*q to H - x*q

		#pmin = -H - (x + error)*q
		pmin = -H - x*q
		#pmax = H - (x - error)*q
		pmax = H - x*q
		#hm: look only at p=-1,0,1
		if int(pmin.inf) >1 or int(pmax.sup)<-1:
			return short_slopes
		if int(pmin.inf)<=-1:
			pmin = itl.interval(-1)
		if int(pmax.sup)>=1:
			pmax = itl.interval(1)

		# We now select among finitely many slopes (p, q) the really short ones
		for p in range (int(pmin.inf), int(pmax.sup)+1):
			if real_slope(p,q)==1 and (p==1 or p==-1) and q>=bound and not ((p,q) in avoid):
				# checks that it is indeed a short slope:
				l = squared_length(A, x, y, p, q)
				#print l,K*K, l.sup <= (K*K).inf
				if l.inf < (K*K).sup:
					slope = (p,q)
					short_slopes.append(slope)
	return short_slopes


==> anc/imath.py <==
from hikmot.interval import*
import math
import hikmot.complex as ic

def atan2(y,x):
	if not isinstance(y,interval):
		if not isinstance(x,interval):
			return atan2_point(y,x)
		else:
			y = interval(y)
	else:
		if not isinstance(x,interval):
			x = interval(x)

	# pi = 3.141592653589793238...
	piu = 7074237752028441./2251799813685248.;
	pid = 7074237752028440./2251799813685248.; 
	# 2*pi = 6.283185307179586...
	pi2u = 7074237752028441./1125899906842624.;
	pi2d = 7074237752028440./1125899906842624.;

	if interval.subset(0,x):
		if interval.subset(0,y):
			return interval(-piu,piu)
		else:
			if y.inf>0:
				return interval(atan2_point(y.inf,x.sup).inf, atan2_point(y.inf,x.inf).sup)
			else:
				return interval(atan2_point(y.sup,x.inf).inf, atan2_point(y.sup,x.sup).sup)
	else:
		if interval.subset(0,y):
			if x.inf>0:
				return interval(atan2_point(y.inf,x.inf).inf, atan2_point(y.sup,x.inf).sup)
			else:
				return interval(atan2_point(y.sup,x.sup).inf, (interval(pi2d,pi2u)+atan2_point(y.inf,x.sup)).sup)
		else:
			if x.inf>0:
				if y.inf>0:
					return interval(atan2_point(y.inf,x.sup).inf,atan2_point(y.sup,x.inf).sup)
				else:
					return interval(atan2_point(y.inf,x.inf).inf,atan2_point(y.sup,x.sup).sup)
			else:
				if y.inf>0:
					return interval(atan2_point(y.sup,x.sup).inf,atan2_point(y.inf,x.inf).sup)
				else:
					return interval(atan2_point(y.sup,x.inf).inf,atan2_point(y.inf,x.sup).sup)
				

def atan2_point(y,x):
	iy = interval(y)
	ix = interval(x)

	# pi = 3.141592653589793238...
	piu = 7074237752028441./2251799813685248.;
	pid = 7074237752028440./2251799813685248.; 

	# pi/2 = 1.570796326794897...
	pi_2u = 7074237752028441./4503599627370496.;
	pi_2d = 7074237752028440./4503599627370496.;


	if y<=x and y>-x:
		return atan(iy/ix)
	if y>x and y>-x:
		return interval(pi_2d,pi_2u) - atan(ix/iy)
	if y>x and y<=-x:
		if y>=0:
			return interval(pid,piu) + atan(iy/ix)
		else:
			return -interval(pid,piu) + atan(iy/ix)
	return -interval(pi_2d,pi_2u) - atan(ix/iy)


def atan(x):
	if not isinstance(x,interval):
		return atan_point(x)
	return interval(atan_point(x.inf).inf,atan_point(x.sup).sup)

def atan_point(x):
	# pi/2 = 1.570796326794897...
	pi_2u = 7074237752028441./4503599627370496.;
	pi_2d = 7074237752028440./4503599627370496.;

	# pi/4 = 0.785398163397448...
	pi_4u = 7074237752028441./4503599627370496./2.;
	pi_4d = 7074237752028440./4503599627370496./2.;

	sq2 = math.sqrt(2)
	ix = interval(x)

	if x>=sq2+1:
		return interval(pi_2d,pi_2u) - atan_func(1/ix)
	if x>=sq2-1 and x<=sq2+1:
		return interval(pi_4d,pi_4u) + atan_func((ix-1)/(ix+1))
	if x>=-(sq2-1) and x<=sq2-1:
		return atan_func(ix)
	if x>=-(sq2+1) and x<=-(sq2-1):
		return -interval(pi_4d,pi_4u) + atan_func((1+ix)/(1-ix))
	if x<=-(sq2+1):
		return -interval(pi_2d,pi_2u) - atan_func(1/ix)


def atan_func(x): # x is interval
	n = 38 # atan order

	tmp = x
	res = x

	for i in range(n/2-1):
		tmp = -tmp*x*x
		res = res + tmp/(2*i+3)
	# print tmp

	tmp = -tmp*x*x/n
	res = res + tmp*interval(-1,1)

	return res


def iexp(x):
	if not isinstance(x,interval):
		return exp_point(x)
	return interval(exp_point(x.inf).inf,exp_point(x.sup).sup)


def exp_point(x):
	a = math.floor(x+0.5)
	b = x-a
	x = b
	x = interval(x)
	
	n=15
	tmp = 1.0
	# fact = 1.0
	res = 1.0

	for i in range(1,n):
		# fact = fact*i
		tmp = (tmp*x)/i
		res = res + tmp
		# print i
	# sqrt(e) = 1.648721270700128146848650787814163571653776100710148011575079...
	e1_2 = 7425180500362909./4503599627370496.
	# 1/sqrt(e) = 0.606530659712633423603799534991180453441918135487186955682892...
	e_1_2 = 5463142506141193./4503599627370496./2.
	# e_1_2 = 5463142506141193./9007199254740992.

	# e1_2 = 1.64872127070014
	# e_1_2 = 0.60653065971262

	tmp = tmp*x/n
	res = res + tmp*interval(e_1_2,e1_2)

	# e = 2.718281828459045235360287471352662497757247093699959574966967...
	e_up = 6121026514868074./2251799813685248.
	e_down = 6121026514868073./2251799813685248.

	# e_up = 2.71828182845904553
	# e_down = 2.71828182845904509

	e = interval(e_down,e_up)

	# print a>0

	if a>0:
		for i in range(int(a)):
			# print i
			res = res*e
	else:
		for i in range(-int(a)):
			# print i
			res = res/e

	return res


def ilog(x):
	if not isinstance(x,interval):
		return log_point(x)
	return interval(log_point(x.inf).inf,log_point(x.sup).sup)

def log_point(x):
	a = math.floor(math.log(x,2)+0.5)
	exp2a = 1.0

	if a>0:
		for i in range(int(a)):
			exp2a = 2*exp2a
	else:
		for i in range(-int(a)):
			exp2a = exp2a/2

	b = x/exp2a

	if b>4/3:
		# print b
		b = b/2
		a = a + 1

	n = 48

	res = 0.0
	tmp = -1.0
	x_1 = b-1

	for i in range(1,n):
		tmp = -tmp*x_1
		res = res + tmp/i
	
	tmp = -tmp*x_1
	njo = 1.0

	for i in range(n):
		njo = njo * interval(0.75,1.5)

	res = res + tmp/n*njo

	# log2 = 0.693147180559945309417232121458176568075500134360 ...
	log2up = 6243314768165360./4503599627370496./2.
	log2down = 6243314768165359./4503599627370496./2.
	# log2up = 6243314768165360./9007199254740992.
	# log2down = 6243314768165359./9007199254740992.
	log2 = interval(log2down,log2up)
	# log2 = interval(0.69314718055994529,0.69314718055994540)

	return a*log2 + res


def isqrt(x):
	if not isinstance(x,interval):
		sqr2 = math.sqrt(x)
		# print sqr2
		return interval(interval.pred(sqr2),interval.succ(sqr2))
	return interval(interval.pred(math.sqrt(x.inf)),interval.succ(math.sqrt(x.sup)))
	
def iabs(x):
	return isqrt(x.real*x.real + x.imag*x.imag)

#x=interval(-5.9,-5.5)
# print exp(1)
#print exp(x)

#print log(interval(4.0)/interval(3.0))
# print sqrt(interval(2.))




==> anc/link_a1.lnk <==
% Link Projection
4
   0    0
   4    4
   8    8
  15   15
22
  142   186
  219   184
  218   361
  131   362
  453   254
  540   253
  537   446
  443   447
   81   296
  284   287
  409   405
  642   412
  669    49
   15    55
   16   205
   20   288
   83   223
  617   207
  615   303
  412   297
  314   405
   25   403
22
   0    1
   1    2
   2    3
   3    0
   5    4
   6    5
   7    6
   4    7
   8    9
   9   10
  10   11
  11   12
  12   13
  13   14
  14    8
  15   16
  16   17
  17   18
  18   19
  19   20
  20   21
  21   15
10
   8    1
   3    8
  10    5
   7   10
  15   14
  16    1
   3   16
  18    5
   7   18
   9   19
-1


==> anc/link_b1.lnk <==
% Link Projection
5
   0    0
   4    4
   8    8
  12   12
  16   16
20
   82   112
  170   111
  168   333
   77   338
  225   224
  314   221
  311   454
  220   449
  384    92
  466    90
  464   325
  380   323
   41   141
  489   136
  491    35
   37    49
   23   289
  488   291
  484   425
   31   423
20
   0    1
   1    2
   2    3
   3    0
   4    5
   5    6
   6    7
   7    4
   8    9
   9   10
  10   11
  11    8
  12   13
  13   14
  14   15
  15   12
  16   17
  17   18
  18   19
  19   16
12
  12    1
   3   12
  12    9
  11   12
  16    1
   3   16
  16    5
   7   16
  16    9
  11   16
  18    5
   7   18
-1


==> anc/link_b2.lnk <==
% Link Projection
5
   0    0
   4    4
   8    8
  12   12
  20   20
24
  170   261
  235   259
  235   435
  172   441
  373   360
  457   360
  451   535
  373   536
  627   238
  725   237
  730   447
  628   449
  135   405
  285   400
  334   496
  801   505
  799   374
  337   400
  267   498
  122   499
  137   317
  782   297
  783   180
  132   202
24
   0    1
   1    2
   2    3
   3    0
   4    5
   5    6
   6    7
   7    4
   9    8
  10    9
  11   10
   8   11
  12   13
  13   14
  14   15
  15   16
  16   17
  17   18
  18   19
  19   12
  20   21
  21   22
  22   23
  23   20
13
   1   12
  12    3
   5   14
  14    7
   5   16
  16    7
   9   16
  16   11
  13   17
   1   20
  20    3
   9   20
  20   11
-1


==> anc/link_b3.lnk <==
% Link Projection
5
   0    0
   4    4
   8    8
  12   12
  16   16
24
   64   135
  122   132
  125   345
   66   343
  257   268
  320   269
  324   431
  263   428
  371   121
  444   114
  443   321
  381   317
   43   175
  465   175
  461    68
   37    74
   30   294
  169   302
  226   400
  470   411
  462   292
  233   295
  145   407
   32   401
24
   0    1
   1    2
   2    3
   3    0
   4    5
   5    6
   6    7
   7    4
   8    9
   9   10
  10   11
  11    8
  12   13
  13   14
  14   15
  15   12
  16   17
  17   18
  18   19
  19   20
  20   21
  21   22
  22   23
  23   16
13
  12    1
   3   12
  12    9
  11   12
  16    1
   3   16
  18    5
   7   18
  20    5
   7   20
  20    9
  11   20
  21   17
-1


==> anc/link_b4.lnk <==
% Link Projection
5
   0    0
   4    4
   8    8
  12   12
  19   19
26
  102   169
  179   169
  176   343
  108   346
  236   255
  304   256
  308   446
  245   444
  405   160
  441   160
  451   357
  397   356
   38    91
   27   215
   82   305
  328   316
  370   202
  476   207
  475    87
   81   204
   17   295
   19   415
  485   412
  479   311
  370   310
  316   198
26
   0    1
   1    2
   2    3
   3    0
   4    5
   5    6
   6    7
   7    4
   8    9
   9   10
  10   11
  11    8
  12   13
  13   14
  14   15
  15   16
  16   17
  17   18
  18   12
  19   20
  20   21
  21   22
  22   23
  23   24
  24   25
  25   19
14
  14    1
   3   14
  14    5
   7   14
  16    9
  11   16
  19   13
  21    5
   7   21
  23    9
  11   23
  24   15
  25    1
   3   25
-1


==> anc/link_c1-1.lnk <==
% Link Projection
5
   0    0
   4    4
   8    8
  12   12
  22   22
31
  109   201
  195   199
  187   387
  118   390
  309   279
  389   282
  381   485
  296   485
  675   286
  772   287
  766   475
  665   479
   81   247
  448   240
  542   329
  624   241
  824   242
  825   354
  637   344
  549   460
   29   443
   43   348
   71   330
  444   329
  543   241
  609   318
  612   443
  882   438
  878   119
   19   116
   28   240
31
   0    1
   1    2
   2    3
   3    0
   4    5
   5    6
   6    7
   7    4
   8    9
   9   10
  10   11
  11    8
  12   13
  13   14
  14   15
  15   16
  16   17
  17   18
  18   19
  19   20
  20   21
  21   12
  22   23
  23   24
  24   25
  25   26
  26   27
  27   28
  28   29
  29   30
  30   22
16
   1   12
  12    3
   9   17
  17   11
   5   19
  19    7
   1   22
  22    3
   5   22
  22    7
  13   23
  24   14
  18   25
   9   26
  26   11
  21   30
-1


==> anc/link_c1-2.lnk <==
% Link Projection
5
   0    0
   4    4
   8    8
  12   12
  22   22
31
  117   195
  202   193
  194   377
  126   379
  313   271
  391   274
  383   472
  300   472
  671   278
  766   279
  760   463
  661   467
   90   240
  449   233
  541   320
  621   234
  817   235
  818   344
  634   334
  548   448
   39   431
   53   338
   80   321
  445   320
  542   234
  606   309
  609   431
  873   426
  870   114
   29   111
   38   233
31
   0    1
   1    2
   2    3
   3    0
   4    5
   5    6
   6    7
   7    4
   8    9
   9   10
  10   11
  11    8
  12   13
  13   14
  14   15
  15   16
  16   17
  17   18
  18   19
  19   20
  20   21
  21   12
  22   23
  23   24
  24   25
  25   26
  26   27
  27   28
  28   29
  29   30
  30   22
16
   1   12
  12    3
   9   17
  17   11
   5   19
  19    7
   1   22
  22    3
   5   22
  22    7
  23   13
  14   24
  25   18
   9   26
  26   11
  21   30
-1


==> anc/link_c2-1.lnk <==
% Link Projection
5
   0    0
   4    4
   8    8
  12   12
  20   20
34
  109   201
  195   199
  187   387
  118   390
  309   279
  389   282
  381   485
  296   485
  675   286
  772   287
  766   475
  665   479
   81   247
  448   240
  542   329
  624   241
  824   242
  825   354
  638   342
   43   348
   74   329
  543   241
  608   444
  882   438
  878   119
   19   116
   28   240
  600   345
  464   315
  231   337
   51   455
  215   453
  282   344
  268   455
34
   0    1
   1    2
   2    3
   3    0
   4    5
   5    6
   6    7
   7    4
   8    9
   9   10
  10   11
  11    8
  13   12
  14   13
  15   14
  16   15
  17   16
  18   17
  12   19
  28   21
  21   27
  22   23
  23   24
  24   25
  25   26
  26   20
  27   18
  20   29
  19   30
  30   31
  31   32
  32   28
  29   33
  33   22
16
   1   12
  12    3
   9   17
  17   11
  13   19
  20   14
   9   21
  21   11
  18   25
   1   27
  27    3
  31    5
   7   31
  32   30
  33    5
   7   33
-1


==> anc/link_c2-2.lnk <==
% Link Projection
5
   0    0
   4    4
   8    8
  12   12
  20   20
34
  117   195
  202   193
  194   377
  126   379
  313   271
  391   274
  383   472
  300   472
  671   278
  766   279
  760   463
  661   467
   90   240
  449   233
  541   320
  621   234
  817   235
  818   344
  635   332
   53   338
   83   320
  542   234
  605   432
  873   426
  870   114
   29   111
   38   233
  598   335
  465   306
  237   328
   61   443
  221   441
  287   334
  273   443
34
   0    1
   1    2
   2    3
   3    0
   4    5
   5    6
   6    7
   7    4
   8    9
   9   10
  10   11
  11    8
  13   12
  14   13
  15   14
  16   15
  17   16
  18   17
  12   19
  28   21
  21   27
  22   23
  23   24
  24   25
  25   26
  26   20
  27   18
  20   29
  19   30
  30   31
  31   32
  32   28
  29   33
  33   22
16
   1   12
  12    3
   9   17
  17   11
  19   13
  14   20
   9   21
  21   11
  18   25
   1   27
  27    3
  31    5
   7   31
  30   32
  33    5
   7   33
-1


==> anc/list_of_exceptional_fillings <==
\begin{table}[htb]
\begin{tabular}{|l|l|}
\hline
Link & slopes\\
\hline
$L_{[3,3]}$ &
$(-2,-2)$
$(-2,-1)$
$(-1,-4)$
$(-1,-3)$
$(-1,-1)$
$(5,\frac{4}{3})$
\\\hline
$L_{[3,2 n - 1]}$ &
$(n - 2,n - 2)$
$(n + 3,\frac{2 n - 1}{2})$
\\\hline
$L_{[2 m + 1,-3]}$ &
$(m - 3,\frac{2 m + 1}{2})$
$(m + 2,m + 2)$
\\\hline
$L_{[2 m + 1,3]}$ &
$(m - 1,m - 1)$
$(m + 4,\frac{2 m + 1}{2})$
\\\hline
$L_{[2 m + 1,-5]}$ &
$(m - 5,m)$
\\\hline
$L_{[5,2 n - 1]}$ &
$(n,n + 5)$
\\\hline
$L_{[2 m + 1,5]}$ &
$(m + 1,m + 6)$
\\\hline
$L_{[2 m + 1,2 n - 1]}$ &
$(m + n - 2,m + n + 2)$
$(\frac{2 m + 2 n - 1}{2},\frac{2 m + 2 n + 1}{2})$
\\\hline
\end{tabular}
\caption{Exceptional fillings on Link (a-1)}
\end{table}
\begin{table}[htb]
\begin{tabular}{|l|l|}
\hline
Link & slopes\\
\hline
$L_{[2,2 n,2 l]}$ &
$(l - 1,l - 1)$
\\\hline
\end{tabular}
\caption{Exceptional fillings on Link (b-1)}
\end{table}
\begin{table}[htb]
\begin{tabular}{|l|l|}
\hline
Link & slopes\\
\hline
$L_{[2,2 n - 1,- 2 l]}$ &
$(- l - 1,- l - 1)$
\\\hline
$L_{[4,-5,-2]}$ &
$(3,4)$
\\\hline
$L_{[2 m,2 n - 1,-2]}$ &
$(m + 1,m + 1)$
\\\hline
\end{tabular}
\caption{Exceptional fillings on Link (b-2)}
\end{table}
\begin{table}[htb]
\begin{tabular}{|l|l|}
\hline
Link & slopes\\
\hline
$L_{[2,2 n + 1,2]}$ &
$(-3,-1)$
$(-2,-2)$
$(-2,-1)$
$(-1,-4)$
$(-1,-1)$
\\\hline
$L_{[2,2 n + 1,2 l]}$ &
$(l - 1,l - 1)$
\\\hline
$L_{[2 m,2 n + 1,2]}$ &
$(m - 1,m - 1)$
\\\hline
\end{tabular}
\caption{Exceptional fillings on Link (b-3)}
\end{table}
\begin{table}[htb]
\begin{tabular}{|l|l|}
\hline
Link & slopes\\
\hline
$L_{[3,2,3]}$ &
$(-3,-1)$
$(-2,-2)$
$(-2,-1)$
$(-1,-4)$
$(-1,-1)$
\\\hline
$L_{[3,2,2 l - 1]}$ &
$(l - 2,l - 2)$
\\\hline
$L_{[2 m + 1,2,3]}$ &
$(m - 1,m - 1)$
\\\hline
$L_{[2 m + 1,2,2 l - 1]}$ &
$(l + m,l + m)$
$(l + m,l + m + 1)$
\\\hline
$L_{[2 m + 1,-2,-3]}$ &
$(m + 2,m + 2)$
\\\hline
$L_{[2 m + 1,-2,2 l - 1]}$ &
$(l + m - 1,l + m)$
$(l + m,l + m)$
\\\hline
$L_{[2 m + 1,2 n,2 l - 1]}$ &
$(l + m + n - 2,l + m + n + 2)$
$(l + m + n - 1,l + m + n + 1)$
$(l + m + n,l + m + n)$
\\\hline
\end{tabular}
\caption{Exceptional fillings on Link (b-4)}
\end{table}
\begin{table}[htb]
\begin{tabular}{|l|l|}
\hline
Link & slopes\\
\hline
$L_{[3,2,2,2 l - 1]}$ &
$(l - 2,l - 2)$
\\\hline
\end{tabular}
\caption{Exceptional fillings on Link (c-1)}
\end{table}


==> anc/makepositive_drill.py <==
try_drill = 10
num_randomize = 10
import snappy
import sys
import hikmot
# for a given closed manifold M this function tries to drill out
# some closed geodesic to find another surgery description with
# positively oriented solution.
def makepositive_drill(M):
    
    for i in range(try_drill):
        for m in range(num_randomize):
            #print "m", m
            try:
                N = M.drill(i, max_segments = 20)
            except:
                return False
            N = N.filled_triangulation()
            for j in range(num_randomize):
                if N.solution_type() == 'all tetrahedra positively oriented':
                    L = N.copy()
                    L.dehn_fill((1,0),-1)
                    for k in range(num_randomize):
                        if L.solution_type() == 'all tetrahedra positively oriented':
                            hikmot_data = hikmot.verify_hyperbolicity(L)
                            if hikmot_data[0]:
                                return True
                        L.randomize()
                N.randomize()
            M.randomize()
    return False

def makepositive_drill_cover(N, num_of_coverings = 5):
    for i in range(num_of_coverings):
        try:
            List = N.covers(i)
        except:
            return False
        
        for NN in List:
            if makepositive_drill(NN):
                return True
    return False



==> anc/manifold_im.py <==
# This file contains some functions that use the manifold class.

from math import sqrt, pi
from cmath import log

# A dictionary gives a number for each degeneracy level of solution

degeneracy_level = {'all tetrahedra positively oriented': 0,
'contains negatively oriented tetrahedra': 1,
'contains flat tetrahedra': 2,
'contains degenerate tetrahedra': 3,
'unrecognized solution type': 4,
'no solution found': 5,
'not attempted': 6}

# Returns the minimum imaginary part of all tetrahedra shapes

def min_imaginary_shapes(M):
	imaginary_shapes = []
	for i in M.tetrahedra_shapes(part = 'rect'):
		imaginary_shapes.append(i.imag)
	return min(imaginary_shapes)

# Checks that the solution is positive
# Here M.solution_type == 'all tetrahedra positively oriented' is not enough,
# we require that the imaginary part of every tetrahedron shape 
# is bigger than the constant 'min_imaginary'

def positive_solution(M, min_imaginary):
	return min_imaginary_shapes(M) > min_imaginary

# Tries to hyperbolize the manifold M. 
# It returns a copy of M whose solution has the least degree of degeneracy 
# among those investigated.

def try_to_hyperbolize(M, number_of_randomizes, try_permanent_fillings, min_imaginary):
	answer = M.copy()

	# The best solution is 'all tetrahedra positively oriented' 
	# AND positive solution == True, which checks that imaginary parts are big enough  
	# If the algorithm finds such a best solution, it stops and returns it.

	if degeneracy_level[answer.solution_type()] == 0 and positive_solution(answer, min_imaginary):
		return answer

	Mcopy = answer.copy()

	# Try to randomize the triangulation 'number_of_randomizes' times.

	for tentative in range(number_of_randomizes):
		Mcopy.randomize()
		if degeneracy_level[Mcopy.solution_type()] == 0 and positive_solution(Mcopy, min_imaginary):
			return Mcopy
		if degeneracy_level[Mcopy.solution_type()] < degeneracy_level[answer.solution_type()]:
			answer = Mcopy.copy()

	# Try to permanently fill some cusps (if try_permanent_fillings == True):

	if try_permanent_fillings == True: 
		num_cusps = M.num_cusps() 
		if num_cusps >= 2:		
			for i in range(num_cusps):
				if M.cusp_info('complete?')[i] == False:
					Mfilled = M.filled_triangulation([i])		
					another_answer = try_to_hyperbolize(Mfilled, number_of_randomizes, try_permanent_fillings, min_imaginary)
					if degeneracy_level[another_answer.solution_type()] == 0 and positive_solution(another_answer, min_imaginary):
						return another_answer	
					if degeneracy_level[another_answer.solution_type()] < degeneracy_level[answer.solution_type()]:
						answer = another_answer.copy()
	return answer



==> anc/simplify.py <==
# simplifies the data.
# in the data obtained by fef, there are many overlaps
# namely if there is an exceptional slope [(a,b),(0,0)], then all slopes of the form [(a,b),(c,d)] are redundant.
# we eliminate them.
# works with the command "python simplify.py x", where x \in {a1,b1,b2,b3,b4,c1-1,c1-2,c2-1,c2-2}
# input: data'x'
# output: simplified_data'x'


import snappy
import sys
import math
import hikmot





def is_contained(slope1, slope2): # slope2 contains slope1
    for s in range(len(slope2)):
        if slope2[s] == (0,0):
            continue
        elif slope2[s] != slope1[s]:
            return False
    return True

def is_contained_in_slopes(s,slopes):
    for ss in slopes:
        if s == ss:
            continue
        if is_contained(s,ss):
            return True
    return False



def simplify_data(link_name):
    # "data" is the list of all candidate exceptional fillings computed by fef
    data = open('data_' + link_name,'r')
    simplified_data = open('simplified_data_' + link_name, 'w')
    lines = data.readlines()
    if len(lines) ==0: return
    # get slope data from the datafile
    slopes = []
    for line in lines:
        slope = []
        for letter in range(len(line)):
            if line[letter] == '(':
                if line[letter+1] == '-':
                    a = -int(line[letter+2])
                    if line[letter+5] == '-':
                        b = -int(line[letter+6])
                    else:
                        b = int(line[letter+5])
                else:
                    a = int(line[letter+1])
                    if line[letter+4] == '-':
                        b = -int(line[letter+5])
                    else:
                        b = int(line[letter+4])
                slope.append((a,b))
        slopes.append(slope)
    sim_slopes = []
    for s in slopes:
        if not(is_contained_in_slopes(s,slopes)):
            sim_slopes.append(s)



    for s in sim_slopes:
        simplified_data.write(str(s)+ '\n')

            
        

#simplify_data(sys.argv[1])

